Trace anomaly for Weyl fermions using the Breitenlohner-Maison scheme for $\gamma_*$

We revisit the computation of the trace anomaly for Weyl fermions using dimensional regularization. For a consistent treatment of the chiral gamma matrix $\gamma_*$ in dimensional regularization, we work in $n$ dimensions from the very beginning and use the Breitenlohner-Maison scheme to define $\gamma_*$. We show that the parity-odd contribution to the trace anomaly vanishes (for which the use of dimension-dependent identities is crucial), and that the parity-even contribution is half the one of a Dirac fermion. To arrive at this result, we compute the full renormalized expectation value of the fermion stress tensor to second order in perturbations around Minkowski spacetime, and also show that it is conserved.

==> anc/stressexpect2fin.m <==
(23*E^(I*p*(x - y))*p^4*h[\[Alpha], -\[Alpha], y]*h[\[Mu], \[Nu], x])/
  (9600*Pi^2) + (3*E^(I*p*(x - y))*p^4*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], y])/(1600*Pi^2) + 
 (203*E^(I*p*(x - y) + I*q*(x - z))*p^4*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(921600*Pi^2) - 
 (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(115200*Pi^2) - 
 (83*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(102400*Pi^2) + 
 (113*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(153600*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(57600*Pi^2) + 
 (203*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(921600*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[0, 1]*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(6144*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[0, 1]*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(92160*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*(p + q)^2*FF[0, 1]*
   h[\[Alpha], -\[Alpha], z]*h[\[Mu], \[Nu], y])/(6144*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^6*FF[0, 2]*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(46080*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[0, 2]*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*(p + q)^2*FF[0, 2]*
   h[\[Alpha], -\[Alpha], z]*h[\[Mu], \[Nu], y])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*(p + q)^2*FF[0, 2]*
   h[\[Alpha], -\[Alpha], z]*h[\[Mu], \[Nu], y])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 0]*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(6144*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^6*FF[1, 0]*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(92160*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*(p + q)^2*FF[1, 0]*
   h[\[Alpha], -\[Alpha], z]*h[\[Mu], \[Nu], y])/(6144*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[1, 1]*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(23040*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 1]*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(23040*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*(p + q)^2*FF[1, 1]*
   h[\[Alpha], -\[Alpha], z]*h[\[Mu], \[Nu], y])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[1, 2]*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 2]*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[2, 1]*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[2, 1]*h[\[Alpha], -\[Alpha], z]*
   h[\[Mu], \[Nu], y])/(1280*Pi^2) - 
 (83*E^(I*p*(x - y) + I*q*(x - z))*p^4*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(102400*Pi^2) - 
 (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(115200*Pi^2) + 
 (203*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(921600*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(57600*Pi^2) + 
 (113*E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(153600*Pi^2) + 
 (203*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(921600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[0, 1]*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(6144*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[0, 1]*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(92160*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*(p + q)^2*FF[0, 1]*
   h[\[Alpha], -\[Alpha], y]*h[\[Mu], \[Nu], z])/(6144*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^6*FF[0, 2]*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(46080*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[0, 2]*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*(p + q)^2*FF[0, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Mu], \[Nu], z])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*(p + q)^2*FF[0, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Mu], \[Nu], z])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 0]*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(6144*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^6*FF[1, 0]*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(92160*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*(p + q)^2*FF[1, 0]*
   h[\[Alpha], -\[Alpha], y]*h[\[Mu], \[Nu], z])/(6144*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[1, 1]*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(23040*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 1]*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(23040*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*(p + q)^2*FF[1, 1]*
   h[\[Alpha], -\[Alpha], y]*h[\[Mu], \[Nu], z])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[1, 2]*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 2]*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[2, 1]*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[2, 1]*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], z])/(1280*Pi^2) - 
 (9*E^(I*p*(x - y))*p^4*h[\[Mu], \[Alpha], y]*h[\[Nu], -\[Alpha], x])/
  (3200*Pi^2) - (9*E^(I*p*(x - y))*p^4*h[\[Mu], \[Alpha], x]*
   h[\[Nu], -\[Alpha], y])/(3200*Pi^2) - 
 (9*E^(I*p*(x - y))*p^4*h[\[Mu], \[Alpha], y]*h[\[Nu], -\[Alpha], y])/
  (3200*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*p^4*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(307200*Pi^2) + 
 (27*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(51200*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(307200*Pi^2) + 
 (203*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(460800*Pi^2) + 
 (203*E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(460800*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(307200*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[0, 1]*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(6144*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[0, 1]*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(92160*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*(p + q)^2*FF[0, 1]*
   h[\[Mu], \[Alpha], z]*h[\[Nu], -\[Alpha], y])/(6144*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^6*FF[0, 2]*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[0, 2]*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[0, 2]*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*(p + q)^2*FF[0, 2]*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*(p + q)^2*FF[0, 2]*
   h[\[Mu], \[Alpha], z]*h[\[Nu], -\[Alpha], y])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 0]*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(6144*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^6*FF[1, 0]*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(92160*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*(p + q)^2*FF[1, 0]*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(6144*Pi^2) - 
 (19*E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[1, 1]*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(23040*Pi^2) - 
 (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 1]*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(23040*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*(p + q)^2*FF[1, 1]*
   h[\[Mu], \[Alpha], z]*h[\[Nu], -\[Alpha], y])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[1, 2]*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(640*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 2]*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(1920*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[2, 1]*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(1920*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[2, 1]*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y])/(640*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^4*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(307200*Pi^2) + 
 (27*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(51200*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(307200*Pi^2) + 
 (203*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(460800*Pi^2) + 
 (203*E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(460800*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(307200*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[0, 1]*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(6144*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[0, 1]*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(92160*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*(p + q)^2*FF[0, 1]*
   h[\[Mu], \[Alpha], y]*h[\[Nu], -\[Alpha], z])/(6144*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^6*FF[0, 2]*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[0, 2]*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[0, 2]*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*(p + q)^2*FF[0, 2]*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*(p + q)^2*FF[0, 2]*
   h[\[Mu], \[Alpha], y]*h[\[Nu], -\[Alpha], z])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 0]*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(6144*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^6*FF[1, 0]*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(92160*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*(p + q)^2*FF[1, 0]*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(6144*Pi^2) - 
 (19*E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[1, 1]*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(23040*Pi^2) - 
 (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 1]*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(23040*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*(p + q)^2*FF[1, 1]*
   h[\[Mu], \[Alpha], y]*h[\[Nu], -\[Alpha], z])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[1, 2]*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(640*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 2]*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(1920*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[2, 1]*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(1920*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[2, 1]*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z])/(640*Pi^2) - 
 (E^(I*p*(x - y))*p^4*h[\[Alpha], -\[Alpha], y]*h[\[Mu], \[Nu], x]*Log[p^2])/
  (1280*Pi^2) - (E^(I*p*(x - y))*p^4*h[\[Alpha], -\[Alpha], y]*
   h[\[Mu], \[Nu], y]*Log[p^2])/(1280*Pi^2) + 
 (3*E^(I*p*(x - y))*p^4*h[\[Mu], \[Alpha], y]*h[\[Nu], -\[Alpha], x]*
   Log[p^2])/(2560*Pi^2) + (3*E^(I*p*(x - y))*p^4*h[\[Mu], \[Alpha], x]*
   h[\[Nu], -\[Alpha], y]*Log[p^2])/(2560*Pi^2) + 
 (3*E^(I*p*(x - y))*p^4*h[\[Mu], \[Alpha], y]*h[\[Nu], -\[Alpha], y]*
   Log[p^2])/(2560*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*
   h[\[Alpha], -\[Alpha], z]*h[\[Mu], \[Nu], y]*Log[(p + q)^2])/
  (92160*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*
   h[\[Alpha], -\[Alpha], z]*h[\[Mu], \[Nu], y]*Log[(p + q)^2])/
  (11520*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*
   h[\[Alpha], -\[Alpha], z]*h[\[Mu], \[Nu], y]*Log[(p + q)^2])/
  (92160*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*
   h[\[Alpha], -\[Alpha], z]*h[\[Mu], \[Nu], y]*Log[(p + q)^2])/
  (46080*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*
   h[\[Alpha], -\[Alpha], z]*h[\[Mu], \[Nu], y]*Log[(p + q)^2])/
  (11520*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*
   h[\[Alpha], -\[Alpha], z]*h[\[Mu], \[Nu], y]*Log[(p + q)^2])/
  (92160*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*p^4*
   h[\[Alpha], -\[Alpha], y]*h[\[Mu], \[Nu], z]*Log[(p + q)^2])/
  (92160*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*
   h[\[Alpha], -\[Alpha], y]*h[\[Mu], \[Nu], z]*Log[(p + q)^2])/
  (11520*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*q^4*
   h[\[Alpha], -\[Alpha], y]*h[\[Mu], \[Nu], z]*Log[(p + q)^2])/
  (92160*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*
   h[\[Alpha], -\[Alpha], y]*h[\[Mu], \[Nu], z]*Log[(p + q)^2])/
  (11520*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*
   h[\[Alpha], -\[Alpha], y]*h[\[Mu], \[Nu], z]*Log[(p + q)^2])/
  (46080*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*
   h[\[Alpha], -\[Alpha], y]*h[\[Mu], \[Nu], z]*Log[(p + q)^2])/
  (92160*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2])/(92160*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2])/(46080*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2])/(92160*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2])/(46080*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2])/(46080*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[\[Mu], \[Alpha], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2])/(92160*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2])/(92160*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2])/(46080*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2])/(92160*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2])/(46080*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2])/(46080*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[\[Mu], \[Alpha], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2])/(92160*Pi^2) - 
 (23*E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], x]*
   p[\[Alpha]]*p[\[Beta]])/(9600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/(7200*Pi^2) - 
 (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/(14400*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/(7200*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/(768*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/
  (7680*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/
  (1536*Pi^2) + (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/
  (7680*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/
  (2560*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*p[\[Beta]])/
  (480*Pi^2) + (107*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (230400*Pi^2) - (287*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (230400*Pi^2) + (107*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (230400*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (384*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (768*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (2560*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (512*Pi^2) + (37*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (2560*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*p[\[Beta]])/
  (480*Pi^2) + (9*E^(I*p*(x - y))*p^2*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], x]*p[\[Alpha]]*p[\[Beta]])/(3200*Pi^2) + 
 (9*E^(I*p*(x - y))*p^2*h[\[Mu], -\[Alpha], x]*h[\[Nu], -\[Beta], y]*
   p[\[Alpha]]*p[\[Beta]])/(3200*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/(1152*Pi^2) + 
 (359*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/(230400*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/(1536*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/
  (1536*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 2]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/
  (320*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/(1152*Pi^2) + 
 (359*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/(230400*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/(1536*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/
  (1536*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 2]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/
  (320*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Beta]])/
  (240*Pi^2) + (E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Nu], x]*Log[p^2]*p[\[Alpha]]*p[\[Beta]])/(1280*Pi^2) - 
 (3*E^(I*p*(x - y))*p^2*h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], x]*Log[p^2]*
   p[\[Alpha]]*p[\[Beta]])/(2560*Pi^2) - 
 (3*E^(I*p*(x - y))*p^2*h[\[Mu], -\[Alpha], x]*h[\[Nu], -\[Beta], y]*Log[p^2]*
   p[\[Alpha]]*p[\[Beta]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]])/(7680*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Nu], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Nu], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]])/(2880*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Nu], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]])/(3072*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]])/
  (23040*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]])/(3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]])/(3072*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]])/(23040*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]])/(3072*Pi^2) - (23*E^(I*p*(x - y))*p^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], x]*p[\[Alpha]]*p[\[Mu]])/(19200*Pi^2) - 
 (3*E^(I*p*(x - y))*p^2*h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], y]*
   p[\[Alpha]]*p[\[Mu]])/(1600*Pi^2) + 
 (203*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/(921600*Pi^2) + 
 (1127*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/(921600*Pi^2) + 
 (203*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/(921600*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/(2048*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (2048*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (5120*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (2048*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (2048*Pi^2) - (21*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (5120*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (3072*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (3072*Pi^2) + (119*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (240*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (5120*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]])/
  (480*Pi^2) - (29*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]])/(115200*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]])/
  (1024*Pi^2) + (41*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]])/
  (15360*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]])/
  (1024*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]])/
  (480*Pi^2) + (9*E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], \[Beta], x]*p[\[Alpha]]*p[\[Mu]])/(3200*Pi^2) + 
 (9*E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], y]*
   p[\[Alpha]]*p[\[Mu]])/(3200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/(1152*Pi^2) + 
 (359*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/(230400*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/
  (1024*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/
  (1536*Pi^2) + (43*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*p[\[Mu]])/
  (240*Pi^2) - (47*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (460800*Pi^2) - (1073*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (460800*Pi^2) - (47*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (460800*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (7680*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (512*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (128*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (320*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*p[\[Mu]])/
  (240*Pi^2) + (E^(I*p*(x - y))*p^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], x]*Log[p^2]*p[\[Alpha]]*p[\[Mu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y))*p^2*h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], y]*Log[p^2]*
   p[\[Alpha]]*p[\[Mu]])/(1280*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[p^2]*p[\[Alpha]]*p[\[Mu]])/(3072*Pi^2) - 
 (3*E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], x]*
   Log[p^2]*p[\[Alpha]]*p[\[Mu]])/(2560*Pi^2) - 
 (3*E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], y]*
   Log[p^2]*p[\[Alpha]]*p[\[Mu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]])/(5120*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]])/(23040*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]])/(11520*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]])/(3072*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]])/(23040*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], \[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], \[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]])/(1440*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], \[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]])/(15360*Pi^2) - 
 (23*E^(I*p*(x - y))*p^2*h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], x]*
   p[\[Alpha]]*p[\[Nu]])/(19200*Pi^2) - 
 (3*E^(I*p*(x - y))*p^2*h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], y]*
   p[\[Alpha]]*p[\[Nu]])/(1600*Pi^2) + 
 (203*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/(921600*Pi^2) + 
 (1127*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/(921600*Pi^2) + 
 (203*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/(921600*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/(2048*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (2048*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (5120*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (2048*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (2048*Pi^2) - (21*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (5120*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (3072*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (3072*Pi^2) + (119*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (240*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (5120*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]])/
  (480*Pi^2) - (29*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]])/(115200*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]])/
  (1024*Pi^2) + (41*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]])/
  (15360*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]])/
  (1024*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]])/
  (480*Pi^2) + (9*E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Beta], x]*p[\[Alpha]]*p[\[Nu]])/(3200*Pi^2) + 
 (9*E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], y]*
   p[\[Alpha]]*p[\[Nu]])/(3200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/(1152*Pi^2) + 
 (359*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/(230400*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/
  (1024*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/
  (1536*Pi^2) + (43*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*p[\[Nu]])/
  (240*Pi^2) - (47*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (460800*Pi^2) - (1073*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (460800*Pi^2) - (47*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (460800*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (7680*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (512*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (128*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (320*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*p[\[Nu]])/
  (240*Pi^2) + (E^(I*p*(x - y))*p^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], x]*Log[p^2]*p[\[Alpha]]*p[\[Nu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y))*p^2*h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], y]*Log[p^2]*
   p[\[Alpha]]*p[\[Nu]])/(1280*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*Log[p^2]*p[\[Alpha]]*p[\[Nu]])/(3072*Pi^2) - 
 (3*E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], x]*
   Log[p^2]*p[\[Alpha]]*p[\[Nu]])/(2560*Pi^2) - 
 (3*E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], y]*
   Log[p^2]*p[\[Alpha]]*p[\[Nu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]])/(5120*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]])/(23040*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]])/(11520*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]])/(3072*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]])/(23040*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]])/(1440*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]])/(15360*Pi^2) - 
 (23*E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*h[\[Alpha], \[Beta], y]*
   p[\[Mu]]*p[\[Nu]])/(19200*Pi^2) + 
 (107*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/(230400*Pi^2) - 
 (287*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/(230400*Pi^2) + 
 (107*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/(230400*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/(384*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/(768*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/(2560*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/
  (512*Pi^2) + (67*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/
  (240*Pi^2) + (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/
  (2560*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/
  (2560*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*p[\[Nu]])/
  (480*Pi^2) + (23*E^(I*p*(x - y))*p^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], y]*p[\[Mu]]*p[\[Nu]])/(28800*Pi^2) + 
 (107*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*p[\[Mu]]*p[\[Nu]])/(460800*Pi^2) + 
 (263*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*p[\[Mu]]*p[\[Nu]])/(460800*Pi^2) + 
 (107*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*p[\[Mu]]*p[\[Nu]])/(460800*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*p[\[Mu]]*p[\[Nu]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*p[\[Mu]]*p[\[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*p[\[Mu]]*p[\[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*p[\[Mu]]*p[\[Nu]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*p[\[Mu]]*p[\[Nu]])/(640*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*p[\[Mu]]*p[\[Nu]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*p[\[Mu]]*p[\[Nu]])/(480*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*p[\[Mu]]*p[\[Nu]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*p[\[Mu]]*p[\[Nu]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*p[\[Mu]]*p[\[Nu]])/(960*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*p[\[Mu]]*p[\[Nu]])/(960*Pi^2) + 
 (E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*h[\[Alpha], \[Beta], y]*
   Log[p^2]*p[\[Mu]]*p[\[Nu]])/(2560*Pi^2) - 
 (E^(I*p*(x - y))*p^2*h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], y]*
   Log[p^2]*p[\[Mu]]*p[\[Nu]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*p[\[Mu]]*p[\[Nu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*p[\[Mu]]*p[\[Nu]])/(2880*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*p[\[Mu]]*p[\[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*p[\[Mu]]*p[\[Nu]])/(15360*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*p[\[Mu]]*p[\[Nu]])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*p[\[Mu]]*p[\[Nu]])/(15360*Pi^2) - 
 (31*E^(I*p*(x - y))*h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], y]*
   p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/(19200*Pi^2) - 
 (31*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (57600*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (768*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(32*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   FF[0, 3]*h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*
   p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/(64*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 4]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 4]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(64*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (768*Pi^2) + (41*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(768*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (12*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 4]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(24*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (256*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(192*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (24*Pi^2) + (31*E^(I*p*(x - y))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (28800*Pi^2) - (77*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (57600*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(1920*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (3840*Pi^2) + (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(3840*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 4]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(96*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(1280*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(96*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (3600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(1920*Pi^2) - 
 (29*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (3840*Pi^2) + (91*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(3840*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 4]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(96*Pi^2) + 
 (9*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(60*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]])/(96*Pi^2) + (E^(I*p*(x - y))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (768*Pi^2) - (E^(I*p*(x - y))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*
   p[\[Nu]])/(1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*p[\[Mu]]*p[\[Nu]])/(960*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*
   p[\[Nu]])/(1920*Pi^2) - (31*E^(I*p*(x - y))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], x]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (19200*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (3600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(512*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (7680*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 4]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 4]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (128*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(1920*Pi^2) + 
 (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (1920*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(240*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 4]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(640*Pi^2) - 
 (31*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(48*Pi^2) - 
 (31*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (1536*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (128*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 4]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 4]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (128*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(1536*Pi^2) + 
 (35*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(24*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 4]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(512*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (384*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (576*Pi^2) + (E^(I*p*(x - y))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], x]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*
   p[\[Rho]])/(1280*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*p[\[Mu]]*p[\[Rho]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*
   p[\[Rho]])/(3072*Pi^2) - (31*E^(I*p*(x - y))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], x]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (19200*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (3600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(512*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (7680*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 4]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 4]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (128*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(1920*Pi^2) + 
 (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (1920*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(240*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 4]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(640*Pi^2) - 
 (31*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(48*Pi^2) - 
 (31*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (1536*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (128*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 4]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 4]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (128*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(1536*Pi^2) + 
 (35*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(24*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 4]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(512*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (384*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (576*Pi^2) + (E^(I*p*(x - y))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], x]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*
   p[\[Rho]])/(1280*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*p[\[Nu]]*p[\[Rho]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*
   p[\[Rho]])/(3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 3]*
   h[-\[Alpha], -\[Beta], y]*h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]]*p[\[Rho]]*p[\[Sigma]])/(32*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   p[\[Rho]]*p[\[Sigma]])/(32*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 5]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   p[\[Rho]]*p[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 6]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   p[\[Rho]]*p[\[Sigma]])/(8*Pi^2) - 
 (359*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/(460800*Pi^2) + 
 (17*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/(14400*Pi^2) + 
 (197*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/(460800*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/(3072*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/(10240*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (1024*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (3072*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (10240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (1536*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (5120*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (480*Pi^2) - (21*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (5120*Pi^2) + (31*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]])/
  (240*Pi^2) - (271*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/(921600*Pi^2) - 
 (121*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/(921600*Pi^2) + 
 (991*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/(921600*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/(6144*Pi^2) - 
 (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/(30720*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (6144*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (640*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (6144*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (30720*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (6144*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (1536*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (1536*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (5120*Pi^2) - (103*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (480*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (5120*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]])/
  (240*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (230400*Pi^2) + (59*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (76800*Pi^2) + (29*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (115200*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (3072*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (1920*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (512*Pi^2) + (43*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (1536*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (1280*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (240*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Mu]]*q[\[Alpha]])/
  (120*Pi^2) - (131*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (153600*Pi^2) - (737*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (460800*Pi^2) - (331*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (460800*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (768*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (7680*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (768*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (1536*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (1536*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (320*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (160*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Mu]]*q[\[Alpha]])/
  (120*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]])/(2880*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]])/(5760*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]])/(23040*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]])/(46080*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]])/(11520*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]])/(11520*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], \[Beta], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]])/(46080*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], \[Beta], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]])/(11520*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], \[Beta], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]])/(23040*Pi^2) - 
 (359*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/(460800*Pi^2) + 
 (17*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/(14400*Pi^2) + 
 (197*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/(460800*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/(3072*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/(10240*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (1024*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (3072*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (10240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (1536*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (5120*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (480*Pi^2) - (21*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (5120*Pi^2) + (31*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]])/
  (240*Pi^2) - (271*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/(921600*Pi^2) - 
 (121*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/(921600*Pi^2) + 
 (991*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/(921600*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/(6144*Pi^2) - 
 (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/(30720*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (6144*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (640*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (6144*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (30720*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (6144*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (1536*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (1536*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (5120*Pi^2) - (103*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (480*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (5120*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]])/
  (240*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (230400*Pi^2) + (59*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (76800*Pi^2) + (29*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (115200*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (3072*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (1920*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (512*Pi^2) + (43*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (1536*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (1280*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (240*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Nu]]*q[\[Alpha]])/
  (120*Pi^2) - (131*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (153600*Pi^2) - (737*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (460800*Pi^2) - (331*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (460800*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (768*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (7680*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (768*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (1536*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (1536*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (320*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (160*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Nu]]*q[\[Alpha]])/
  (120*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]])/(2880*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]])/(5760*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]])/(23040*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]])/(46080*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]])/(11520*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]])/(11520*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Beta], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]])/(46080*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Beta], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]])/(11520*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Beta], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]])/
  (576*Pi^2) - (31*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]])/
  (57600*Pi^2) - (31*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]])/
  (57600*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]])/
  (19200*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]])/(1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]]*q[\[Alpha]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]])/(3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]]*q[\[Alpha]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*q[\[Alpha]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*q[\[Alpha]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Alpha]])/(3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]]*q[\[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*q[\[Alpha]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*q[\[Alpha]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Alpha]])/(3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*Log[(p + q)^2]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]]*q[\[Alpha]])/(3072*Pi^2) - 
 (331*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/(230400*Pi^2) - 
 (359*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/(230400*Pi^2) + 
 (197*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/(230400*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/
  (1536*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/
  (256*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/
  (240*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/
  (1280*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*p[\[Alpha]]*q[\[Beta]])/
  (120*Pi^2) - (359*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (230400*Pi^2) - (331*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (230400*Pi^2) + (197*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (230400*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (384*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (7680*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (256*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (768*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (768*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (1280*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (1280*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (240*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (1280*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*p[\[Alpha]]*q[\[Beta]])/
  (120*Pi^2) + (59*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(76800*Pi^2) + 
 (59*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(76800*Pi^2) - 
 (71*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(115200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(768*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(512*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(3840*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(320*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(960*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(240*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(240*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(960*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]])/(120*Pi^2) + 
 (99*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Mu], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]])/(51200*Pi^2) + 
 (99*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Mu], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]])/(51200*Pi^2) + 
 (197*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Mu], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]])/(460800*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Mu], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[\[Mu], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[\[Mu], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*h[\[Mu], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[\[Mu], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*h[\[Mu], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]])/(480*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*h[\[Mu], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*h[\[Mu], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]])/(240*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*h[\[Mu], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]])/(240*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*h[\[Mu], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]])/(480*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*h[\[Mu], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*h[\[Mu], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]])/(120*Pi^2) + 
 (99*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]])/(51200*Pi^2) + 
 (99*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]])/(51200*Pi^2) + 
 (197*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]])/(460800*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]])/(480*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]])/(240*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]])/(240*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]])/(480*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]])/(120*Pi^2) + 
 (59*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(76800*Pi^2) + 
 (59*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(76800*Pi^2) - 
 (71*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(115200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(768*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(512*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(3840*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(320*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(960*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(240*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(240*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(960*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]])/(120*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]])/(11520*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]])/(23040*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]])/(2880*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Nu], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]])/(23040*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Nu], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]])/(11520*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Nu], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]])/(2880*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]])/
  (46080*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Mu], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]])/
  (46080*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[\[Mu], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*
   q[\[Beta]])/(46080*Pi^2) - (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[\[Mu], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*
   q[\[Beta]])/(46080*Pi^2) - (29*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[\[Mu], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*
   q[\[Beta]])/(46080*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[\[Mu], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*
   q[\[Beta]])/(46080*Pi^2) - (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*
   q[\[Beta]])/(46080*Pi^2) - (29*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*
   q[\[Beta]])/(46080*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*
   q[\[Beta]])/(46080*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*
   q[\[Beta]])/(46080*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*
   q[\[Beta]])/(46080*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*
   q[\[Beta]])/(46080*Pi^2) + (77*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(57600*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (256*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(128*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(128*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (320*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(64*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (64*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (15*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(24*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (24*Pi^2) - (247*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(512*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (1536*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (512*Pi^2) + (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(1920*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (64*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (192*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(768*Pi^2) + 
 (221*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(256*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (128*Pi^2) - (27*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(320*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (64*Pi^2) + (21*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(320*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(64*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (40*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(60*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(24*Pi^2) - 
 (169*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(960*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (960*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(128*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (160*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(80*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (80*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(640*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (48*Pi^2) - (47*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (76800*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (192*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (384*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(768*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (40*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(128*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   p[\[Nu]]*q[\[Beta]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Beta]])/(1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Beta]])/(1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Mu]]*p[\[Nu]]*q[\[Beta]])/(2560*Pi^2) - 
 (287*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/(230400*Pi^2) + 
 (107*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/(230400*Pi^2) + 
 (107*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/(230400*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/(7680*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/(2560*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/
  (512*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/
  (512*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Nu], y]*q[\[Alpha]]*q[\[Beta]])/
  (480*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (14400*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/(7200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/(7200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (1536*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (7680*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Nu], z]*q[\[Alpha]]*q[\[Beta]])/
  (480*Pi^2) + (359*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/(230400*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/(768*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/
  (1536*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/
  (320*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[2, 1]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Mu], -\[Alpha], z]*h[\[Nu], -\[Beta], y]*q[\[Alpha]]*q[\[Beta]])/
  (240*Pi^2) + (359*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/(230400*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/(768*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/
  (1536*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/
  (320*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[2, 1]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Mu], -\[Alpha], y]*h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]])/(2880*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Nu], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]])/(7680*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Nu], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Nu], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Nu], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]])/(7680*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]])/
  (23040*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Mu], -\[Alpha], z]*
   h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]])/(3072*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]])/
  (23040*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Mu], -\[Alpha], y]*
   h[\[Nu], -\[Beta], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]])/(3072*Pi^2) + 
 (37*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (19200*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (64*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (768*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(768*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (256*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(80*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (128*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(128*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (40*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(128*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (80*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(128*Pi^2) - 
 (21*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (320*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(320*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(24*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (24*Pi^2) - (167*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (115200*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (192*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (768*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(768*Pi^2) + 
 (33*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (1280*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (40*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(256*Pi^2) + 
 (17*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(80*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (80*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(96*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (96*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(256*Pi^2) + 
 (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(80*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (256*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(1280*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (80*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]])/(96*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/
  (96*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]])/(1440*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Mu]]*
   p[\[Nu]]*q[\[Alpha]]*q[\[Beta]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]])/(4608*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*p[\[Rho]]*
   q[\[Alpha]]*q[\[Beta]])/(576*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]])/
  (576*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Mu]]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]])/
  (4608*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*Log[q^2]*p[\[Mu]]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Mu]]*p[\[Rho]]*q[\[Alpha]]*
   q[\[Beta]])/(1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Mu]]*
   p[\[Rho]]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]])/
  (576*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]])/
  (576*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Nu]]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]])/
  (4608*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*Log[q^2]*p[\[Nu]]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Nu]]*p[\[Rho]]*q[\[Alpha]]*
   q[\[Beta]])/(1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Nu]]*
   p[\[Rho]]*q[\[Alpha]]*q[\[Beta]])/(1536*Pi^2) - 
 (121*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/(921600*Pi^2) - 
 (271*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/(921600*Pi^2) + 
 (991*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/(921600*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/(6144*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/(10240*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (6144*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (6144*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (10240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (6144*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (1920*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (5120*Pi^2) - (73*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (480*Pi^2) - (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (5120*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Mu]])/
  (240*Pi^2) + (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/(14400*Pi^2) - 
 (359*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/(460800*Pi^2) + 
 (197*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/(460800*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/(6144*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/(5120*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/
  (6144*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) - (79*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/
  (480*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/
  (5120*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]])/
  (240*Pi^2) - (737*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (460800*Pi^2) - (131*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (153600*Pi^2) - (331*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (460800*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (768*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (2560*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (240*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*p[\[Alpha]]*q[\[Mu]])/
  (120*Pi^2) + (59*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (76800*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (230400*Pi^2) + (29*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (115200*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (768*Pi^2) - (59*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (15360*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (3072*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (3840*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (1920*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) + (43*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (320*Pi^2) - (59*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (240*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (320*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*p[\[Alpha]]*q[\[Mu]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Mu]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Mu]])/(23040*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Mu]])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Mu]])/(2880*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Mu]])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Mu]])/(5760*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Mu]])/(11520*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Mu]])/(46080*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Mu]])/(23040*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], \[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Mu]])/(46080*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], \[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Mu]])/(11520*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], \[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Mu]])/(11520*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/(460800*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/(460800*Pi^2) + 
 (533*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/(460800*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/(768*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/(480*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (3072*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (3840*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (7680*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (1536*Pi^2) + (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (1536*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (2560*Pi^2) - (59*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (480*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (2560*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Nu]]*q[\[Mu]])/
  (240*Pi^2) - (49*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Nu]]*q[\[Mu]])/
  (460800*Pi^2) - (49*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Nu]]*q[\[Mu]])/
  (460800*Pi^2) + (29*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Nu]]*q[\[Mu]])/
  (460800*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Nu]]*q[\[Mu]])/
  (15360*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Nu]]*q[\[Mu]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Nu]]*q[\[Mu]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Nu]]*q[\[Mu]])/
  (15360*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Nu]]*q[\[Mu]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Nu]]*q[\[Mu]])/
  (1280*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Nu]]*q[\[Mu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Nu]]*q[\[Mu]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Nu]]*q[\[Mu]])/
  (960*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Nu]]*q[\[Mu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Nu]]*q[\[Mu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Nu]]*q[\[Mu]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*p[\[Nu]]*q[\[Mu]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*p[\[Nu]]*q[\[Mu]])/(23040*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*p[\[Nu]]*q[\[Mu]])/(46080*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Mu]])/(46080*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Mu]])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Mu]])/(46080*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (4608*Pi^2) + (29*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (19200*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (512*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(2560*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(512*Pi^2) + 
 (69*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (2560*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(512*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (128*Pi^2) - (39*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(640*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (256*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(320*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(64*Pi^2) - 
 (51*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (1280*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(24*Pi^2) - 
 (77*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (57600*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(1920*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (7680*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (160*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (60*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(96*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(96*Pi^2) - 
 (233*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (460800*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (768*Pi^2) + (17*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(1920*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (512*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (80*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(160*Pi^2) - 
 (43*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (2560*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(240*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (96*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Mu]])/(96*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*
   q[\[Mu]])/(1536*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*
   q[\[Mu]])/(1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*p[\[Nu]]*q[\[Mu]])/(3840*Pi^2) + 
 (541*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(512*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (7680*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(1920*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(128*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (640*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (160*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(30*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (48*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(48*Pi^2) - 
 (107*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (115200*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(512*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (7680*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (256*Pi^2) + (91*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (256*Pi^2) - (83*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(2560*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (256*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(640*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (640*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(128*Pi^2) - 
 (31*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (2560*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(240*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (48*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Mu]])/(48*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (4608*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*
   q[\[Mu]])/(1280*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*p[\[Rho]]*q[\[Mu]])/(5120*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*
   q[\[Mu]])/(3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*p[\[Rho]]*p[\[Sigma]]*q[\[Mu]])/(128*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   p[\[Sigma]]*q[\[Mu]])/(128*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   p[\[Sigma]]*q[\[Mu]])/(64*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 5]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   p[\[Sigma]]*q[\[Mu]])/(16*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   p[\[Sigma]]*q[\[Mu]])/(128*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   p[\[Sigma]]*q[\[Mu]])/(64*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   p[\[Sigma]]*q[\[Mu]])/(16*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 5]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   p[\[Sigma]]*q[\[Mu]])/(8*Pi^2) - 
 (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Mu]])/(115200*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Mu]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Mu]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Mu]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) + (71*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Mu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Mu]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Mu]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Mu]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Mu]])/
  (480*Pi^2) + (1127*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (921600*Pi^2) + (203*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (921600*Pi^2) + (203*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (921600*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (6144*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (1280*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (6144*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (3072*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (5120*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (6144*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (6144*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (3072*Pi^2) - (21*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (5120*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (3072*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (3072*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) + (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Mu]])/
  (480*Pi^2) - (1073*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (460800*Pi^2) - (47*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (460800*Pi^2) - (47*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (460800*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (15360*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (128*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (3840*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (256*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], \[Beta], y]*q[\[Alpha]]*q[\[Mu]])/
  (240*Pi^2) + (359*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (230400*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (1536*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (120*Pi^2) + (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], \[Beta], z]*q[\[Alpha]]*q[\[Mu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*Log[q^2]*q[\[Alpha]]*q[\[Mu]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Mu]])/(11520*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Mu]])/(3072*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Mu]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Mu]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Mu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Mu]])/(1440*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Mu]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], \[Beta], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Mu]])/(15360*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], \[Beta], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Mu]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], \[Beta], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Mu]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], \[Beta], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Mu]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Beta]]*p[\[Nu]]*q[\[Alpha]]*q[\[Mu]])/
  (4608*Pi^2) - (31*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Beta]]*p[\[Nu]]*q[\[Alpha]]*q[\[Mu]])/
  (57600*Pi^2) - (31*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Beta]]*p[\[Nu]]*q[\[Alpha]]*q[\[Mu]])/
  (57600*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Beta]]*p[\[Nu]]*q[\[Alpha]]*q[\[Mu]])/
  (19200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[q^2]*p[\[Beta]]*p[\[Nu]]*q[\[Alpha]]*q[\[Mu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Mu]])/(1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*
   p[\[Nu]]*q[\[Alpha]]*q[\[Mu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Mu]])/(3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*
   p[\[Nu]]*q[\[Alpha]]*q[\[Mu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Beta]]*p[\[Rho]]*q[\[Alpha]]*q[\[Mu]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Beta]]*p[\[Rho]]*q[\[Alpha]]*q[\[Mu]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Beta]]*p[\[Rho]]*q[\[Alpha]]*
   q[\[Mu]])/(3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Beta]]*
   p[\[Rho]]*q[\[Alpha]]*q[\[Mu]])/(3072*Pi^2) + 
 (551*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (230400*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (384*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (192*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(192*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (160*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(20*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (256*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(160*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (256*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(320*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (320*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (24*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(24*Pi^2) + 
 (293*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (115200*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(64*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(1024*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (512*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(1024*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (256*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (128*Pi^2) + (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(160*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (128*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (10*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (512*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(128*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (160*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(256*Pi^2) - 
 (21*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (320*Pi^2) - (21*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(320*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(24*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (24*Pi^2) - (37*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (30720*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (384*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (768*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(1536*Pi^2) + 
 (61*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (2560*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(512*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (80*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (80*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(40*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(48*Pi^2) - 
 (271*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (92160*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (384*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(3072*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(768*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (640*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(80*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (512*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(2560*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (40*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(80*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Mu]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[q^2]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/
  (1024*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Mu]])/(23040*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/(5760*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Mu]])/(2304*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Nu]]*q[\[Beta]]*q[\[Mu]])/(4608*Pi^2) + 
 (199*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (115200*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(1280*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (2560*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (640*Pi^2) + (69*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(512*Pi^2) - 
 (77*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (1280*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(320*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(512*Pi^2) - 
 (39*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(320*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (256*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (256*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (64*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(24*Pi^2) - 
 (233*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (460800*Pi^2) - (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(15360*Pi^2) + 
 (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(768*Pi^2) - 
 (59*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(80*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (1280*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(2560*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(96*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (160*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(96*Pi^2) - 
 (77*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (57600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(3840*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (7680*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(2560*Pi^2) - 
 (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(60*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (96*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(160*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (96*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[q^2]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (3072*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]])/(15360*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]])/(1920*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Rho]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]])/(576*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (576*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (576*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*Log[q^2]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]])/(1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Rho]]*
   q[\[Alpha]]*q[\[Beta]]*q[\[Mu]])/(1536*Pi^2) - 
 (121*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/(921600*Pi^2) - 
 (271*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/(921600*Pi^2) + 
 (991*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/(921600*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/(6144*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/(10240*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (6144*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (6144*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (10240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (6144*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (1920*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (5120*Pi^2) - (73*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (480*Pi^2) - (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (5120*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Nu]])/
  (240*Pi^2) + (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/(14400*Pi^2) - 
 (359*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/(460800*Pi^2) + 
 (197*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/(460800*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/(6144*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/(5120*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/
  (6144*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) - (79*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/
  (480*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/
  (5120*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]])/
  (240*Pi^2) - (737*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (460800*Pi^2) - (131*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (153600*Pi^2) - (331*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (460800*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (768*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (2560*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (240*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*p[\[Alpha]]*q[\[Nu]])/
  (120*Pi^2) + (59*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (76800*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (230400*Pi^2) + (29*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (115200*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (768*Pi^2) - (59*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (15360*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (3072*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (3840*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (1920*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) + (43*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (320*Pi^2) - (59*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (240*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (320*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*p[\[Alpha]]*q[\[Nu]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Nu]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Nu]])/(23040*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Nu]])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Nu]])/(2880*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Nu]])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Nu]])/(5760*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Nu]])/(11520*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Nu]])/(46080*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Nu]])/(23040*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Nu]])/(46080*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Nu]])/(11520*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Nu]])/(11520*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/(460800*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/(460800*Pi^2) + 
 (533*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/(460800*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/(768*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/(480*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (3072*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (3840*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (7680*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (1536*Pi^2) + (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (1536*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (2560*Pi^2) - (59*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (480*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (2560*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*p[\[Mu]]*q[\[Nu]])/
  (240*Pi^2) - (49*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Mu]]*q[\[Nu]])/
  (460800*Pi^2) - (49*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Mu]]*q[\[Nu]])/
  (460800*Pi^2) + (29*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Mu]]*q[\[Nu]])/
  (460800*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Mu]]*q[\[Nu]])/
  (15360*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Mu]]*q[\[Nu]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Mu]]*q[\[Nu]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Mu]]*q[\[Nu]])/
  (15360*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Mu]]*q[\[Nu]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Mu]]*q[\[Nu]])/
  (1280*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Mu]]*q[\[Nu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Mu]]*q[\[Nu]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Mu]]*q[\[Nu]])/
  (960*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Mu]]*q[\[Nu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Mu]]*q[\[Nu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*p[\[Mu]]*q[\[Nu]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*p[\[Mu]]*q[\[Nu]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*p[\[Mu]]*q[\[Nu]])/(23040*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*p[\[Mu]]*q[\[Nu]])/(46080*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Nu]])/(46080*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Nu]])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Nu]])/(46080*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (4608*Pi^2) + (29*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (19200*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (512*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(2560*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(512*Pi^2) + 
 (69*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (2560*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(512*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (128*Pi^2) - (39*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(640*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (256*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(320*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(64*Pi^2) - 
 (51*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (1280*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(24*Pi^2) - 
 (77*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (57600*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(1920*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (7680*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (160*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (60*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(96*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(96*Pi^2) - 
 (233*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (460800*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (768*Pi^2) + (17*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(1920*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (512*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (80*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(160*Pi^2) - 
 (43*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (2560*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(240*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (96*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Nu]])/(96*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*
   q[\[Nu]])/(1536*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*
   q[\[Nu]])/(1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*p[\[Mu]]*q[\[Nu]])/(3840*Pi^2) + 
 (541*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(512*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (7680*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(1920*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(128*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (640*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (160*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(30*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (48*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(48*Pi^2) - 
 (107*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (115200*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(512*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (7680*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (256*Pi^2) + (91*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (256*Pi^2) - (83*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(2560*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (256*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(640*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (640*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(128*Pi^2) - 
 (31*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (2560*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(240*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (48*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*q[\[Nu]])/(48*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (4608*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*
   q[\[Nu]])/(1280*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*p[\[Rho]]*q[\[Nu]])/(5120*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*
   q[\[Nu]])/(3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Rho]]*p[\[Sigma]]*q[\[Nu]])/(128*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   p[\[Sigma]]*q[\[Nu]])/(128*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   p[\[Sigma]]*q[\[Nu]])/(64*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 5]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   p[\[Sigma]]*q[\[Nu]])/(16*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   p[\[Sigma]]*q[\[Nu]])/(128*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   p[\[Sigma]]*q[\[Nu]])/(64*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   p[\[Sigma]]*q[\[Nu]])/(16*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 5]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   p[\[Sigma]]*q[\[Nu]])/(8*Pi^2) - 
 (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Nu]])/(115200*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Nu]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Nu]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Nu]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) + (71*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Nu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Nu]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Nu]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Nu]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Nu]])/
  (480*Pi^2) + (1127*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (921600*Pi^2) + (203*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (921600*Pi^2) + (203*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (921600*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (6144*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (1280*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (6144*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (3072*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (5120*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (6144*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (6144*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (3072*Pi^2) - (21*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (5120*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (3072*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (3072*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) + (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (5120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[2, 1]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Nu]])/
  (480*Pi^2) - (1073*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (460800*Pi^2) - (47*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (460800*Pi^2) - (47*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (460800*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (15360*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (128*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (3840*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (256*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], \[Beta], y]*q[\[Alpha]]*q[\[Nu]])/
  (240*Pi^2) + (359*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (230400*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (1536*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (120*Pi^2) + (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], \[Beta], z]*q[\[Alpha]]*q[\[Nu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*Log[q^2]*q[\[Alpha]]*q[\[Nu]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Nu]])/(11520*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Nu]])/(3072*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Nu]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Nu]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Nu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Nu]])/(1440*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Nu]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], \[Beta], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Nu]])/(15360*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Beta], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Nu]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Beta], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Nu]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], \[Beta], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Nu]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Beta]]*p[\[Mu]]*q[\[Alpha]]*q[\[Nu]])/
  (4608*Pi^2) - (31*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Beta]]*p[\[Mu]]*q[\[Alpha]]*q[\[Nu]])/
  (57600*Pi^2) - (31*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Beta]]*p[\[Mu]]*q[\[Alpha]]*q[\[Nu]])/
  (57600*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Beta]]*p[\[Mu]]*q[\[Alpha]]*q[\[Nu]])/
  (19200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[q^2]*p[\[Beta]]*p[\[Mu]]*q[\[Alpha]]*q[\[Nu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Nu]])/(1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*
   p[\[Mu]]*q[\[Alpha]]*q[\[Nu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Nu]])/(3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*
   p[\[Mu]]*q[\[Alpha]]*q[\[Nu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Beta]]*p[\[Rho]]*q[\[Alpha]]*q[\[Nu]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Beta]]*p[\[Rho]]*q[\[Alpha]]*q[\[Nu]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Beta]]*p[\[Rho]]*q[\[Alpha]]*
   q[\[Nu]])/(3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*Log[(p + q)^2]*p[\[Beta]]*
   p[\[Rho]]*q[\[Alpha]]*q[\[Nu]])/(3072*Pi^2) + 
 (551*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (230400*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (384*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (192*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(192*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (160*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(20*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (256*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(160*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (256*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(320*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (320*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (24*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(24*Pi^2) + 
 (293*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (115200*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(64*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(1024*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (512*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(1024*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (256*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (128*Pi^2) + (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(160*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (128*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (10*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (512*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(128*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (160*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(256*Pi^2) - 
 (21*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (320*Pi^2) - (21*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(320*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(24*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (24*Pi^2) - (37*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (30720*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (384*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (768*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(1536*Pi^2) + 
 (61*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (2560*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(512*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (80*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (80*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(40*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(48*Pi^2) - 
 (271*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (92160*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (384*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(3072*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(768*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (640*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(80*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (512*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(2560*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (40*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(80*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Nu]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[q^2]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/
  (1024*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*
   q[\[Nu]])/(23040*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/(5760*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*
   q[\[Nu]])/(2304*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Mu]]*q[\[Beta]]*q[\[Nu]])/(4608*Pi^2) + 
 (199*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (115200*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(1280*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (2560*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (640*Pi^2) + (69*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(512*Pi^2) - 
 (77*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (1280*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(320*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(512*Pi^2) - 
 (39*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(320*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (256*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (256*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (64*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(24*Pi^2) - 
 (233*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (460800*Pi^2) - (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(15360*Pi^2) + 
 (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(768*Pi^2) - 
 (59*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(80*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (1280*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(2560*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(96*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (160*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(96*Pi^2) - 
 (77*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (57600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(3840*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (7680*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(2560*Pi^2) - 
 (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(60*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (96*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(160*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (96*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[q^2]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (3072*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]])/(15360*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Mu]]*
   q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]])/(1920*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Rho]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]])/(576*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (576*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (576*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*Log[q^2]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]])/(1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Rho]]*
   q[\[Alpha]]*q[\[Beta]]*q[\[Nu]])/(1536*Pi^2) - 
 (287*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/(230400*Pi^2) + 
 (107*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/(230400*Pi^2) + 
 (107*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/(230400*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/(7680*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/(1536*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/
  (512*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/
  (1536*Pi^2) + (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/
  (2560*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/
  (512*Pi^2) + (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/
  (2560*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*q[\[Mu]]*q[\[Nu]])/
  (480*Pi^2) + (263*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*q[\[Mu]]*q[\[Nu]])/
  (460800*Pi^2) + (107*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*q[\[Mu]]*q[\[Nu]])/
  (460800*Pi^2) + (107*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*q[\[Mu]]*q[\[Nu]])/
  (460800*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*q[\[Mu]]*q[\[Nu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*q[\[Mu]]*q[\[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*q[\[Mu]]*q[\[Nu]])/
  (7680*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*q[\[Mu]]*q[\[Nu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*q[\[Mu]]*q[\[Nu]])/
  (640*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*q[\[Mu]]*q[\[Nu]])/
  (384*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*q[\[Mu]]*q[\[Nu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*q[\[Mu]]*q[\[Nu]])/
  (480*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*q[\[Mu]]*q[\[Nu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*q[\[Mu]]*q[\[Nu]])/
  (960*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*q[\[Mu]]*q[\[Nu]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*q[\[Mu]]*q[\[Nu]])/(2880*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*q[\[Mu]]*q[\[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*q[\[Mu]]*q[\[Nu]])/(7680*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*q[\[Mu]]*q[\[Nu]])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*q[\[Mu]]*q[\[Nu]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*q[\[Mu]]*q[\[Nu]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (576*Pi^2) + (211*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (57600*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(1536*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (768*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(768*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (256*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(40*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (128*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(128*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (40*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (20*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(128*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (320*Pi^2) - (21*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(320*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(24*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(24*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (80*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (80*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(96*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(96*Pi^2) - 
 (167*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (115200*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (192*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(1536*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (768*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(768*Pi^2) + 
 (33*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (1280*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (40*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(256*Pi^2) + 
 (17*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(80*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(80*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(96*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(96*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*
   q[\[Nu]])/(1536*Pi^2) - (31*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*
   q[\[Nu]])/(4608*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*q[\[Mu]]*q[\[Nu]])/(23040*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   q[\[Mu]]*q[\[Nu]])/(64*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 3]*
   h[-\[Alpha], -\[Beta], y]*h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*p[\[Sigma]]*q[\[Mu]]*q[\[Nu]])/(64*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   q[\[Mu]]*q[\[Nu]])/(32*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*p[\[Sigma]]*q[\[Mu]]*q[\[Nu]])/(64*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   q[\[Mu]]*q[\[Nu]])/(32*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 4]*
   h[-\[Alpha], -\[Beta], y]*h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*p[\[Sigma]]*q[\[Mu]]*q[\[Nu]])/(8*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   q[\[Mu]]*q[\[Nu]])/(32*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*
   h[-\[Alpha], -\[Beta], y]*h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Rho]]*p[\[Sigma]]*q[\[Mu]]*q[\[Nu]])/(8*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   q[\[Mu]]*q[\[Nu]])/(8*Pi^2) - 
 (31*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Beta]]*q[\[Alpha]]*q[\[Mu]]*q[\[Nu]])/
  (57600*Pi^2) - (31*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Beta]]*q[\[Alpha]]*q[\[Mu]]*q[\[Nu]])/
  (57600*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Beta]]*q[\[Alpha]]*q[\[Mu]]*q[\[Nu]])/
  (19200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[q^2]*p[\[Beta]]*q[\[Alpha]]*q[\[Mu]]*q[\[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Beta]]*q[\[Alpha]]*q[\[Mu]]*
   q[\[Nu]])/(1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*
   q[\[Alpha]]*q[\[Mu]]*q[\[Nu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Beta]]*q[\[Alpha]]*q[\[Mu]]*
   q[\[Nu]])/(3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*
   q[\[Alpha]]*q[\[Mu]]*q[\[Nu]])/(2560*Pi^2) + 
 (77*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (57600*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(256*Pi^2) - 
 (51*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (1280*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(320*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(320*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(15*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(24*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(64*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   FF[3, 1]*h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/(64*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (24*Pi^2) - (47*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(512*Pi^2) - 
 (49*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (3840*Pi^2) + (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(1920*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (512*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (512*Pi^2) + (221*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(3840*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(256*Pi^2) - 
 (69*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (640*Pi^2) + (21*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(320*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (64*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(128*Pi^2) - 
 (27*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (320*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(320*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (64*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(60*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (128*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (64*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(24*Pi^2) + 
 (259*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (230400*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (192*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(1536*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(384*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (640*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(40*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(256*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (1280*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(240*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (48*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(48*Pi^2) - 
 (41*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (12800*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(1920*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(1920*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (960*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(640*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (80*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(160*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (640*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(240*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(80*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Nu]])/(1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Nu]])/(3840*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/(2560*Pi^2) - 
 (31*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (57600*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (1536*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(768*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (256*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (256*Pi^2) + (41*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(768*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (192*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(32*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   FF[3, 0]*h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/(64*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (12*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[4, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   FF[4, 0]*h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[4, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (3600*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (1920*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(3840*Pi^2) - 
 (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (3840*Pi^2) + (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(1280*Pi^2) + 
 (91*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(60*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(96*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[4, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(96*Pi^2) - 
 (77*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (57600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(1280*Pi^2) + 
 (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(240*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(96*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[4, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Nu]])/(96*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Nu]])/(2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]]*q[\[Nu]])/(1920*Pi^2) + 
 (847*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (230400*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(1024*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (1024*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (1024*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(256*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (64*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(320*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (320*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(64*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (640*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(24*Pi^2) - 
 (41*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (19200*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(256*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(320*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(64*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(15*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(24*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (1152*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (48*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(48*Pi^2) - 
 (37*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (46080*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(1024*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (3072*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (1024*Pi^2) + (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (384*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(1536*Pi^2) + 
 (67*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(512*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) - (27*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(640*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (640*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(128*Pi^2) - 
 (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (640*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (48*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*q[\[Rho]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/
  (3072*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*
   q[\[Rho]])/(15360*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*
   q[\[Rho]])/(3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*p[\[Mu]]*q[\[Rho]])/(3072*Pi^2) + 
 (847*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (230400*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(1024*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (1024*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (1024*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(256*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (64*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(320*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (320*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(64*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (640*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(24*Pi^2) - 
 (41*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (19200*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(256*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(320*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(64*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(15*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(24*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (1152*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (48*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(48*Pi^2) - 
 (37*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (46080*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(1024*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (3072*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (1024*Pi^2) + (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (384*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(1536*Pi^2) + 
 (67*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(512*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) - (27*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(640*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (640*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(128*Pi^2) - 
 (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (640*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (48*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Nu]]*q[\[Rho]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/
  (3072*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*
   q[\[Rho]])/(15360*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*
   q[\[Rho]])/(3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*p[\[Nu]]*q[\[Rho]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Beta]]*p[\[Mu]]*q[\[Alpha]]*q[\[Rho]])/
  (1152*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Beta]]*p[\[Mu]]*q[\[Alpha]]*q[\[Rho]])/
  (4608*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Beta]]*p[\[Mu]]*q[\[Alpha]]*q[\[Rho]])/
  (2304*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Beta]]*p[\[Mu]]*q[\[Alpha]]*q[\[Rho]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[q^2]*p[\[Beta]]*p[\[Mu]]*q[\[Alpha]]*q[\[Rho]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*Log[q^2]*p[\[Beta]]*p[\[Mu]]*q[\[Alpha]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Rho]])/(3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Beta]]*
   p[\[Mu]]*q[\[Alpha]]*q[\[Rho]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Rho]])/(3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*
   p[\[Mu]]*q[\[Alpha]]*q[\[Rho]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Beta]]*p[\[Nu]]*q[\[Alpha]]*q[\[Rho]])/
  (1152*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Beta]]*p[\[Nu]]*q[\[Alpha]]*q[\[Rho]])/
  (4608*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Beta]]*p[\[Nu]]*q[\[Alpha]]*q[\[Rho]])/
  (2304*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Beta]]*p[\[Nu]]*q[\[Alpha]]*q[\[Rho]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[q^2]*p[\[Beta]]*p[\[Nu]]*q[\[Alpha]]*q[\[Rho]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*Log[q^2]*p[\[Beta]]*p[\[Nu]]*q[\[Alpha]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Rho]])/(3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Beta]]*
   p[\[Nu]]*q[\[Alpha]]*q[\[Rho]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Rho]])/(3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*
   p[\[Nu]]*q[\[Alpha]]*q[\[Rho]])/(3072*Pi^2) + 
 (101*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (46080*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (128*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(1536*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (1024*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) + 
 (157*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(20*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (512*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(160*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (128*Pi^2) - (21*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(640*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(48*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (14400*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (192*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (80*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (1280*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(48*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (48*Pi^2) - (49*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (230400*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(3072*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(3072*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (1536*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (512*Pi^2) + (51*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(1280*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (20*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (80*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(128*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (320*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(24*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (24*Pi^2) - (341*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 0]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (768*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 0]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(1536*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (1536*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) + 
 (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (160*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (128*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(40*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) + 
 (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (640*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (320*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*
   q[\[Beta]]*q[\[Rho]])/(24*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[q^2]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*Log[q^2]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*
   q[\[Rho]])/(4608*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/(23040*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*
   q[\[Rho]])/(46080*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Mu]]*q[\[Beta]]*q[\[Rho]])/(2880*Pi^2) + 
 (101*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (46080*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (128*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(1536*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (1024*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) + 
 (157*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (2560*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(20*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (512*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(160*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (128*Pi^2) - (21*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(640*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(48*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (14400*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (192*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (80*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (1280*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(48*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (48*Pi^2) - (49*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (230400*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(3072*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(3072*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (1536*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (512*Pi^2) + (51*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(1280*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (20*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (80*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(128*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (320*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(24*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (24*Pi^2) - (341*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 0]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (768*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 0]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(1536*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (1536*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) + 
 (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (160*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (128*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(40*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) + 
 (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (640*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (320*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*
   q[\[Beta]]*q[\[Rho]])/(24*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[q^2]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*Log[q^2]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/
  (1024*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]])/(4608*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/(23040*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]])/(46080*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Nu]]*q[\[Beta]]*q[\[Rho]])/(2880*Pi^2) - 
 (107*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (115200*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(15360*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (7680*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (15360*Pi^2) + (91*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(7680*Pi^2) - 
 (37*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (2560*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(640*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) - 
 (83*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (2560*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (256*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(240*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (48*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (256*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(640*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (128*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(48*Pi^2) + 
 (541*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (115200*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(15360*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(1920*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (1280*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(128*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (30*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(48*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (640*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (48*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (4608*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[q^2]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[q^2]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*Log[q^2]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (1024*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Rho]])/(5120*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Mu]]*
   q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Rho]])/(3072*Pi^2) - (107*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(115200*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (15360*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (512*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(15360*Pi^2) + 
 (91*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (7680*Pi^2) - (37*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(2560*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (640*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (512*Pi^2) - (83*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(2560*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (640*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (48*Pi^2) + (541*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (115200*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(15360*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(1920*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (1280*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(128*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (30*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(48*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(256*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (640*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (48*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (4608*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[q^2]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[q^2]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (768*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*Log[q^2]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/
  (1024*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Rho]])/(5120*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Nu]]*
   q[\[Alpha]]*q[\[Beta]]*q[\[Rho]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Rho]])/(3072*Pi^2) + (71*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(28800*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(384*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(1024*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(3072*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(1536*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) + (43*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(640*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(40*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(160*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(320*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (24*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(24*Pi^2) - 
 (83*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (76800*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(3072*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(3072*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1536*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(80*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (20*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(256*Pi^2) + 
 (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1280*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(256*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (320*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(24*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1152*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (14400*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(768*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (192*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (80*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(48*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (48*Pi^2) - (29*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (46080*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(1024*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (768*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1024*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(512*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (3072*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(768*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(256*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (160*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(20*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) + (93*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(640*Pi^2) - 
 (21*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (3072*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*
   q[\[Rho]])/(11520*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*
   q[\[Rho]])/(3072*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*q[\[Mu]]*q[\[Rho]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*
   q[\[Rho]])/(2304*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Beta]]*q[\[Alpha]]*
   q[\[Mu]]*q[\[Rho]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Beta]]*q[\[Alpha]]*q[\[Mu]]*q[\[Rho]])/
  (576*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Beta]]*q[\[Alpha]]*q[\[Mu]]*q[\[Rho]])/
  (384*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Beta]]*q[\[Alpha]]*q[\[Mu]]*q[\[Rho]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[q^2]*p[\[Beta]]*q[\[Alpha]]*q[\[Mu]]*q[\[Rho]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*Log[q^2]*p[\[Beta]]*q[\[Alpha]]*q[\[Mu]]*q[\[Rho]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Beta]]*q[\[Alpha]]*q[\[Mu]]*
   q[\[Rho]])/(3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Beta]]*
   q[\[Alpha]]*q[\[Mu]]*q[\[Rho]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Beta]]*q[\[Alpha]]*q[\[Mu]]*
   q[\[Rho]])/(3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*
   q[\[Alpha]]*q[\[Mu]]*q[\[Rho]])/(3072*Pi^2) + 
 (43*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (46080*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(1024*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (2560*Pi^2) + (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(3840*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1024*Pi^2) + (67*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(512*Pi^2) - 
 (49*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1280*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(640*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(256*Pi^2) - 
 (27*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (48*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(640*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(48*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (48*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(48*Pi^2) - 
 (73*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (57600*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(1280*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (320*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(256*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (640*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (15*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(24*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(64*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (24*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (25600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 0]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (3840*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(3840*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1024*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 0]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(240*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(256*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (160*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(256*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (640*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(1280*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (64*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (24*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 0]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (256*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(320*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (64*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(24*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]])/(3072*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]])/(5120*Pi^2) - (31*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(115200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(3072*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(512*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(512*Pi^2) + 
 (35*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1536*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(384*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (24*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[4, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[4, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[4, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (48*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (3600*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(15360*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (7680*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(512*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(1920*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (640*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (512*Pi^2) + (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(1920*Pi^2) - 
 (31*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1920*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 0]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(240*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[4, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[4, 0]*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[4, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Mu]]*q[\[Rho]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (576*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (5120*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]])/(3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Mu]]*q[\[Rho]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]])/(3072*Pi^2) + (71*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(28800*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(384*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(1024*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(3072*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(1536*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) + (43*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(640*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(40*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(160*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(320*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (320*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (24*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(24*Pi^2) - 
 (83*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (76800*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(3072*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(3072*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1536*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(80*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (20*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(256*Pi^2) + 
 (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1280*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(256*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (320*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(24*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (24*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1152*Pi^2) - (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (14400*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(768*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (192*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (80*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(48*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (48*Pi^2) - (29*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (46080*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(1024*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (768*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1024*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(512*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (3072*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(768*Pi^2) - 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(256*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (160*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(20*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) + (93*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(640*Pi^2) - 
 (21*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (3072*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*
   q[\[Rho]])/(11520*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*
   q[\[Rho]])/(3072*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*
   p[\[Beta]]*q[\[Nu]]*q[\[Rho]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*q[\[Nu]]*
   q[\[Rho]])/(2304*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Beta]]*q[\[Alpha]]*
   q[\[Nu]]*q[\[Rho]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Beta]]*q[\[Alpha]]*q[\[Nu]]*q[\[Rho]])/
  (576*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Beta]]*q[\[Alpha]]*q[\[Nu]]*q[\[Rho]])/
  (384*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Beta]]*q[\[Alpha]]*q[\[Nu]]*q[\[Rho]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[q^2]*p[\[Beta]]*q[\[Alpha]]*q[\[Nu]]*q[\[Rho]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*Log[q^2]*p[\[Beta]]*q[\[Alpha]]*q[\[Nu]]*q[\[Rho]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Beta]]*q[\[Alpha]]*q[\[Nu]]*
   q[\[Rho]])/(3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Beta]]*
   q[\[Alpha]]*q[\[Nu]]*q[\[Rho]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*Log[(p + q)^2]*p[\[Beta]]*q[\[Alpha]]*q[\[Nu]]*
   q[\[Rho]])/(3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*
   q[\[Alpha]]*q[\[Nu]]*q[\[Rho]])/(3072*Pi^2) + 
 (43*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (46080*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(1024*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (2560*Pi^2) + (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(3840*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1024*Pi^2) + (67*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(512*Pi^2) - 
 (49*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1280*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(640*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(256*Pi^2) - 
 (27*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (48*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(640*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(48*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (48*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 1]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(48*Pi^2) - 
 (73*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (57600*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(1024*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(1280*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (320*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(256*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (640*Pi^2) - (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (15*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(24*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 1]*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(64*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (24*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (25600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 0]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(1024*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (3840*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(3840*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1024*Pi^2) - (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 0]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1024*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(240*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(256*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (160*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(256*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (640*Pi^2) - (9*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(1280*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (64*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (24*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 0]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (256*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(320*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 1]*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (64*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*p[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(24*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]])/(3072*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*Log[(p + q)^2]*p[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]])/(5120*Pi^2) - (31*E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(115200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(3072*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(512*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(512*Pi^2) + 
 (35*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1536*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(384*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (64*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (24*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[4, 0]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[4, 0]*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[4, 1]*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (48*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (3600*Pi^2) + (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(15360*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (7680*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(512*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(1920*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (640*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[2, 0]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (512*Pi^2) + (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(1920*Pi^2) - 
 (31*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1920*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[3, 0]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(240*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (48*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[4, 0]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*FF[4, 0]*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (128*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[4, 1]*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Nu]]*q[\[Rho]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (576*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (5120*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]])/(3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*q[\[Alpha]]*
   q[\[Beta]]*q[\[Nu]]*q[\[Rho]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]])/(3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*
   p[\[Mu]]*p[\[Nu]]*p[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   p[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 4]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   p[\[Rho]]*q[\[Sigma]])/(8*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 5]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   p[\[Rho]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   p[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   p[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   p[\[Rho]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 5]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   p[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   p[\[Rho]]*q[\[Sigma]])/(16*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   p[\[Rho]]*q[\[Sigma]])/(16*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   p[\[Rho]]*q[\[Sigma]])/(2*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 5]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   p[\[Rho]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(32*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 4]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(8*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 4]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(256*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(256*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(64*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(64*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(256*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(64*Pi^2) - 
 (25*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(64*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(32*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(8*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*p[\[Rho]]*
   q[\[Mu]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(32*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 4]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(8*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 4]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(256*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(256*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(64*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(64*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(256*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(64*Pi^2) - 
 (25*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(64*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(32*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(8*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Rho]]*
   q[\[Nu]]*q[\[Sigma]])/(4*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(16*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(32*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(8*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(128*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(64*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(128*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(16*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(32*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(64*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(32*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(8*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(16*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Mu]]*
   q[\[Nu]]*q[\[Sigma]])/(4*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 4]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 4]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(2*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 4]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*p[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*p[\[Nu]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (17*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(2*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(2*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 3]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(2*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(256*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(256*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (15*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(256*Pi^2) - 
 (15*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) + 
 (9*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Nu]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(256*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(256*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (25*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[4, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Nu]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[4, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[4, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[5, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[5, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Nu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (17*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(2*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(2*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 3]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(2*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(256*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[0, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(256*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (15*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(256*Pi^2) - 
 (15*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) + 
 (9*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(256*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(256*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (25*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[4, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Mu]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*FF[4, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[4, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[5, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[5, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Mu]]*q[\[Alpha]]*q[\[Beta]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[1, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(2*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(128*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(64*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*FF[4, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[5, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[3, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(16*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[4, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(2*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[5, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[5, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[3, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*FF[4, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(32*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[5, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(4*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*FF[6, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Mu]]*q[\[Nu]]*
   q[\[Rho]]*q[\[Sigma]])/(8*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*\[Eta][\[Alpha], \[Beta]])/
  (57600*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*p[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(57600*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*\[Eta][\[Alpha], \[Beta]])/
  (57600*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Mu]]*p[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(57600*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[p^2]*p[\[Mu]]*p[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Mu]]*p[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Mu]]*p[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Mu]]*p[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(7680*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*p[\[Rho]]*\[Eta][\[Alpha], \[Beta]])/
  (115200*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Nu], -\[Rho], y]*p[\[Mu]]*p[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[p^2]*p[\[Mu]]*p[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*Log[q^2]*p[\[Mu]]*p[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*p[\[Rho]]*\[Eta][\[Alpha], \[Beta]])/
  (115200*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Mu], -\[Rho], y]*p[\[Nu]]*p[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[p^2]*p[\[Nu]]*p[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*Log[q^2]*p[\[Nu]]*p[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Mu]]*\[Eta][\[Alpha], \[Beta]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Mu]]*\[Eta][\[Alpha], \[Beta]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Mu]]*
   \[Eta][\[Alpha], \[Beta]])/(57600*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Mu]]*\[Eta][\[Alpha], \[Beta]])/
  (57600*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Nu]]*q[\[Mu]]*
   \[Eta][\[Alpha], \[Beta]])/(57600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[p^2]*p[\[Nu]]*q[\[Mu]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[q^2]*p[\[Nu]]*q[\[Mu]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Mu]]*
   \[Eta][\[Alpha], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Nu]]*q[\[Mu]]*
   \[Eta][\[Alpha], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Mu]]*
   \[Eta][\[Alpha], \[Beta]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Rho]]*q[\[Mu]]*\[Eta][\[Alpha], \[Beta]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Rho]]*q[\[Mu]]*\[Eta][\[Alpha], \[Beta]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[p^2]*p[\[Rho]]*q[\[Mu]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[p^2]*p[\[Rho]]*q[\[Mu]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Nu]]*\[Eta][\[Alpha], \[Beta]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Nu]]*\[Eta][\[Alpha], \[Beta]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(57600*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Nu]]*\[Eta][\[Alpha], \[Beta]])/
  (57600*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Mu]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(57600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[p^2]*p[\[Mu]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[q^2]*p[\[Mu]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Mu]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Rho]]*q[\[Nu]]*\[Eta][\[Alpha], \[Beta]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Rho]]*q[\[Nu]]*\[Eta][\[Alpha], \[Beta]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[p^2]*p[\[Rho]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[p^2]*p[\[Rho]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Mu]]*q[\[Nu]]*\[Eta][\[Alpha], \[Beta]])/
  (57600*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Mu]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(57600*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Mu]]*q[\[Nu]]*\[Eta][\[Alpha], \[Beta]])/
  (57600*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*q[\[Mu]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(57600*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*q[\[Mu]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*q[\[Mu]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*q[\[Mu]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*q[\[Mu]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Rho]]*\[Eta][\[Alpha], \[Beta]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Mu]]*q[\[Rho]]*\[Eta][\[Alpha], \[Beta]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[q^2]*p[\[Mu]]*q[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[q^2]*p[\[Mu]]*q[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Rho]]*\[Eta][\[Alpha], \[Beta]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Nu]]*q[\[Rho]]*\[Eta][\[Alpha], \[Beta]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[q^2]*p[\[Nu]]*q[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[q^2]*p[\[Nu]]*q[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Mu]]*q[\[Rho]]*\[Eta][\[Alpha], \[Beta]])/
  (115200*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*q[\[Mu]]*q[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*Log[p^2]*q[\[Mu]]*q[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[q^2]*q[\[Mu]]*q[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(15360*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Nu]]*q[\[Rho]]*\[Eta][\[Alpha], \[Beta]])/
  (115200*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*q[\[Nu]]*q[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*Log[p^2]*q[\[Nu]]*q[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[q^2]*q[\[Nu]]*q[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]])/(15360*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Beta]]*p[\[Mu]]*\[Eta][\[Alpha], \[Rho]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[p^2]*p[\[Beta]]*p[\[Mu]]*
   \[Eta][\[Alpha], \[Rho]])/(15360*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Beta]]*p[\[Nu]]*\[Eta][\[Alpha], \[Rho]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[p^2]*p[\[Beta]]*p[\[Nu]]*
   \[Eta][\[Alpha], \[Rho]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Beta]]*\[Eta][\[Alpha], \[Rho]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[q^2]*p[\[Mu]]*q[\[Beta]]*
   \[Eta][\[Alpha], \[Rho]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Beta]]*\[Eta][\[Alpha], \[Rho]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[q^2]*p[\[Nu]]*q[\[Beta]]*
   \[Eta][\[Alpha], \[Rho]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Beta]]*q[\[Mu]]*\[Eta][\[Alpha], \[Rho]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[p^2]*p[\[Beta]]*q[\[Mu]]*
   \[Eta][\[Alpha], \[Rho]])/(3072*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Beta]]*q[\[Mu]]*\[Eta][\[Alpha], \[Rho]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[q^2]*q[\[Beta]]*q[\[Mu]]*
   \[Eta][\[Alpha], \[Rho]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Beta]]*q[\[Nu]]*\[Eta][\[Alpha], \[Rho]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[p^2]*p[\[Beta]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Rho]])/(3072*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Beta]]*q[\[Nu]]*\[Eta][\[Alpha], \[Rho]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[q^2]*q[\[Beta]]*q[\[Nu]]*
   \[Eta][\[Alpha], \[Rho]])/(15360*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Mu]]*\[Eta][\[Beta], \[Rho]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[p^2]*p[\[Alpha]]*p[\[Mu]]*
   \[Eta][\[Beta], \[Rho]])/(15360*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Nu]]*\[Eta][\[Beta], \[Rho]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[p^2]*p[\[Alpha]]*p[\[Nu]]*
   \[Eta][\[Beta], \[Rho]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Mu]]*q[\[Alpha]]*\[Eta][\[Beta], \[Rho]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[q^2]*p[\[Mu]]*q[\[Alpha]]*
   \[Eta][\[Beta], \[Rho]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Nu]]*q[\[Alpha]]*\[Eta][\[Beta], \[Rho]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[q^2]*p[\[Nu]]*q[\[Alpha]]*
   \[Eta][\[Beta], \[Rho]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Mu]]*\[Eta][\[Beta], \[Rho]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[p^2]*p[\[Alpha]]*q[\[Mu]]*
   \[Eta][\[Beta], \[Rho]])/(3072*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Mu]]*\[Eta][\[Beta], \[Rho]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[q^2]*q[\[Alpha]]*q[\[Mu]]*
   \[Eta][\[Beta], \[Rho]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Nu]]*\[Eta][\[Beta], \[Rho]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[p^2]*p[\[Alpha]]*q[\[Nu]]*
   \[Eta][\[Beta], \[Rho]])/(3072*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Nu]]*\[Eta][\[Beta], \[Rho]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[q^2]*q[\[Alpha]]*q[\[Nu]]*
   \[Eta][\[Beta], \[Rho]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*\[Eta][\[Mu], \[Alpha]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*\[Eta][\[Mu], \[Alpha]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*\[Eta][\[Mu], \[Alpha]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*\[Eta][\[Mu], \[Alpha]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[p^2]*\[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[\[Beta], -\[Beta], y]*
   h[\[Nu], -\[Alpha], z]*Log[q^2]*\[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[\[Beta], -\[Beta], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*\[Eta][\[Mu], \[Alpha]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*
   h[\[Beta], -\[Beta], y]*h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Beta]]*p[\[Nu]]*\[Eta][\[Mu], \[Alpha]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Beta]]*p[\[Nu]]*\[Eta][\[Mu], \[Alpha]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Beta]]*p[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(57600*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Beta]]*p[\[Nu]]*\[Eta][\[Mu], \[Alpha]])/
  (6400*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Beta]]*p[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(6400*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Beta]]*p[\[Nu]]*\[Eta][\[Mu], \[Alpha]])/
  (6400*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[p^2]*p[\[Beta]]*p[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[p^2]*p[\[Beta]]*p[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[p^2]*p[\[Beta]]*p[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(5120*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*p[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*p[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Beta]]*p[\[Rho]]*\[Eta][\[Mu], \[Alpha]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Beta]]*p[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(1152*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Beta]]*p[\[Rho]]*\[Eta][\[Mu], \[Alpha]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Beta]]*p[\[Rho]]*\[Eta][\[Mu], \[Alpha]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Beta]]*p[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[p^2]*p[\[Beta]]*p[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[p^2]*p[\[Beta]]*p[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*Log[p^2]*p[\[Beta]]*p[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Beta]]*\[Eta][\[Mu], \[Alpha]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Alpha]])/(57600*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Beta]]*\[Eta][\[Mu], \[Alpha]])/
  (1152*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Alpha]])/(6400*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Nu]]*q[\[Beta]]*\[Eta][\[Mu], \[Alpha]])/
  (6400*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[p^2]*p[\[Nu]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*p[\[Nu]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Alpha]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Nu]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Alpha]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Alpha]])/(5120*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Rho]]*q[\[Beta]]*\[Eta][\[Mu], \[Alpha]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Rho]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Alpha]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Rho]]*q[\[Beta]]*\[Eta][\[Mu], \[Alpha]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*Log[q^2]*p[\[Rho]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Rho]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Rho]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Beta]]*q[\[Nu]]*\[Eta][\[Mu], \[Alpha]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Beta]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(57600*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Beta]]*q[\[Nu]]*\[Eta][\[Mu], \[Alpha]])/
  (6400*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Beta]]*q[\[Nu]]*\[Eta][\[Mu], \[Alpha]])/
  (1152*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Beta]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(6400*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[p^2]*p[\[Beta]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[q^2]*p[\[Beta]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Beta]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(5120*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Beta]]*q[\[Nu]]*\[Eta][\[Mu], \[Alpha]])/
  (57600*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Beta]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(6400*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Beta]]*q[\[Nu]]*\[Eta][\[Mu], \[Alpha]])/
  (6400*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*q[\[Beta]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(6400*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*q[\[Beta]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(5120*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*q[\[Beta]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*q[\[Beta]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*q[\[Beta]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Alpha]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Beta]]*q[\[Rho]]*\[Eta][\[Mu], \[Alpha]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(576*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Beta]]*q[\[Rho]]*\[Eta][\[Mu], \[Alpha]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*p[\[Beta]]*q[\[Rho]]*\[Eta][\[Mu], \[Alpha]])/
  (576*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Rho], z]*h[\[Nu], -\[Beta], y]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Beta]]*q[\[Rho]]*\[Eta][\[Mu], \[Alpha]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Nu], -\[Rho], z]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[p^2]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*Log[p^2]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[q^2]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*Log[q^2]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Rho], z]*
   h[\[Nu], -\[Beta], y]*Log[(p + q)^2]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Beta]]*q[\[Rho]]*\[Eta][\[Mu], \[Alpha]])/
  (115200*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*q[\[Beta]]*q[\[Rho]]*\[Eta][\[Mu], \[Alpha]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*q[\[Beta]]*q[\[Rho]]*\[Eta][\[Mu], \[Alpha]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Rho], y]*h[\[Nu], -\[Beta], z]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[q^2]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[q^2]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*Log[q^2]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Rho], y]*
   h[\[Nu], -\[Beta], z]*Log[(p + q)^2]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(3072*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*\[Eta][\[Beta], \[Rho]]*\[Eta][\[Mu], \[Alpha]])/
  (115200*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*p^4*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*\[Eta][\[Beta], \[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(115200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[p^2]*\[Eta][\[Beta], \[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[q^2]*\[Eta][\[Beta], \[Rho]]*
   \[Eta][\[Mu], \[Alpha]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*\[Eta][\[Mu], \[Beta]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(57600*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Nu]]*\[Eta][\[Mu], \[Beta]])/
  (57600*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(57600*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Nu]]*\[Eta][\[Mu], \[Beta]])/
  (57600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*p[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*p[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Rho]]*\[Eta][\[Mu], \[Beta]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*p[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(1152*Pi^2) + 
 (77*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Rho]]*\[Eta][\[Mu], \[Beta]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[p^2]*p[\[Alpha]]*p[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[p^2]*p[\[Alpha]]*p[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*\[Eta][\[Mu], \[Beta]])/
  (57600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*\[Eta][\[Mu], \[Beta]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Nu]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Beta]])/(57600*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Nu]]*q[\[Alpha]]*\[Eta][\[Mu], \[Beta]])/
  (57600*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*p[\[Nu]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Nu]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Rho]]*q[\[Alpha]]*\[Eta][\[Mu], \[Beta]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Rho]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Beta]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*p[\[Rho]]*q[\[Alpha]]*\[Eta][\[Mu], \[Beta]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Nu], -\[Rho], y]*Log[q^2]*p[\[Rho]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Rho]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Rho]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Nu]]*\[Eta][\[Mu], \[Beta]])/
  (57600*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(57600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Nu]]*\[Eta][\[Mu], \[Beta]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(57600*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Nu]]*\[Eta][\[Mu], \[Beta]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(57600*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Nu]]*\[Eta][\[Mu], \[Beta]])/
  (57600*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(57600*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Nu]]*\[Eta][\[Mu], \[Beta]])/
  (57600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[q^2]*q[\[Alpha]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*q[\[Alpha]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Nu]]*
   \[Eta][\[Mu], \[Beta]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*p[\[Alpha]]*q[\[Rho]]*\[Eta][\[Mu], \[Beta]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*p[\[Alpha]]*q[\[Rho]]*\[Eta][\[Mu], \[Beta]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Nu], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) + 
 (77*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Rho]]*\[Eta][\[Mu], \[Beta]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], z]*h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Rho]]*\[Eta][\[Mu], \[Beta]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*q[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[q^2]*q[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[q^2]*q[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(3072*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*\[Eta][\[Alpha], \[Rho]]*\[Eta][\[Mu], \[Beta]])/
  (115200*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*p^4*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(115200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[p^2]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[q^2]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Mu], \[Beta]])/(15360*Pi^2) + 
 (3*E^(I*p*(x - y))*p^4*h[-\[Alpha], -\[Beta], y]*h[\[Alpha], \[Beta], x]*
   \[Eta][\[Mu], \[Nu]])/(1600*Pi^2) + 
 (23*E^(I*p*(x - y))*p^4*h[-\[Alpha], -\[Beta], y]*h[\[Alpha], \[Beta], y]*
   \[Eta][\[Mu], \[Nu]])/(19200*Pi^2) + 
 (203*E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/(921600*Pi^2) + 
 (359*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/(460800*Pi^2) + 
 (203*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/(921600*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/(57600*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/(57600*Pi^2) - 
 (83*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/(102400*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[0, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/(6144*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[0, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/(92160*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (6144*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^6*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (46080*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (1536*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (46080*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (6144*Pi^2) - (7*E^(I*p*(x - y) + I*q*(x - z))*q^6*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (92160*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (6144*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (23040*Pi^2) - (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (23040*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (1536*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (1280*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*\[Eta][\[Mu], \[Nu]])/
  (1280*Pi^2) - (23*E^(I*p*(x - y))*p^4*h[\[Alpha], -\[Alpha], x]*
   h[\[Beta], -\[Beta], y]*\[Eta][\[Mu], \[Nu]])/(28800*Pi^2) - 
 (23*E^(I*p*(x - y))*p^4*h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], y]*
   \[Eta][\[Mu], \[Nu]])/(28800*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*p^4*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(115200*Pi^2) - 
 (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(230400*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(115200*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(115200*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(115200*Pi^2) - 
 (17*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(115200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[0, 1]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^6*FF[0, 2]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(11520*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[0, 2]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(11520*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^6*FF[1, 0]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(23040*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[1, 1]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(23040*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 1]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[1, 2]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[1, 2]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*q^2*FF[2, 1]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^4*FF[2, 1]*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*\[Eta][\[Mu], \[Nu]])/(2560*Pi^2) - 
 (E^(I*p*(x - y))*p^4*h[-\[Alpha], -\[Beta], y]*h[\[Alpha], \[Beta], x]*
   Log[p^2]*\[Eta][\[Mu], \[Nu]])/(1280*Pi^2) - 
 (E^(I*p*(x - y))*p^4*h[-\[Alpha], -\[Beta], y]*h[\[Alpha], \[Beta], y]*
   Log[p^2]*\[Eta][\[Mu], \[Nu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y))*p^4*h[\[Alpha], -\[Alpha], x]*h[\[Beta], -\[Beta], y]*
   Log[p^2]*\[Eta][\[Mu], \[Nu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y))*p^4*h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], y]*
   Log[p^2]*\[Eta][\[Mu], \[Nu]])/(3840*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*\[Eta][\[Mu], \[Nu]])/
  (92160*Pi^2) - (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*
   \[Eta][\[Mu], \[Nu]])/(46080*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*\[Eta][\[Mu], \[Nu]])/
  (92160*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*
   \[Eta][\[Mu], \[Nu]])/(11520*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*\[Eta][\[Mu], \[Nu]])/
  (11520*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*
   h[-\[Alpha], -\[Beta], z]*h[\[Alpha], \[Beta], y]*Log[(p + q)^2]*
   \[Eta][\[Mu], \[Nu]])/(92160*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*\[Eta][\[Mu], \[Nu]])/
  (23040*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*
   \[Eta][\[Mu], \[Nu]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*\[Eta][\[Mu], \[Nu]])/
  (23040*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*
   \[Eta][\[Mu], \[Nu]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*h[\[Alpha], -\[Alpha], y]*
   h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*\[Eta][\[Mu], \[Nu]])/
  (23040*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*
   h[\[Alpha], -\[Alpha], y]*h[\[Beta], -\[Beta], z]*Log[(p + q)^2]*
   \[Eta][\[Mu], \[Nu]])/(23040*Pi^2) - 
 (3*E^(I*p*(x - y))*p^2*h[-\[Alpha], \[Rho], x]*h[-\[Beta], -\[Rho], y]*
   p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/(800*Pi^2) - 
 (23*E^(I*p*(x - y))*p^2*h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], y]*
   p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/(19200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (256*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(576*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (2304*Pi^2) - (29*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (57600*Pi^2) - (41*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(19200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) + 
 (71*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (2560*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(240*Pi^2) + 
 (23*E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], x]*
   p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/(28800*Pi^2) + 
 (23*E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], x]*h[\[Rho], -\[Rho], y]*
   p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/(28800*Pi^2) + 
 (23*E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], y]*
   p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/(28800*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (28800*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (4800*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(57600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (3840*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(480*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(960*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (960*Pi^2) - (77*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(460800*Pi^2) + 
 (263*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (460800*Pi^2) - (77*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(460800*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (640*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (480*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (640*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(960*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (960*Pi^2) + (E^(I*p*(x - y))*p^2*h[-\[Alpha], \[Rho], x]*
   h[-\[Beta], -\[Rho], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(640*Pi^2) + 
 (E^(I*p*(x - y))*p^2*h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], y]*
   Log[p^2]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/(2560*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(384*Pi^2) - 
 (E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], x]*
   Log[p^2]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/(3840*Pi^2) - 
 (E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], x]*h[\[Rho], -\[Rho], y]*
   Log[p^2]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/(3840*Pi^2) - 
 (E^(I*p*(x - y))*p^2*h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], y]*
   Log[p^2]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(5760*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(1280*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(11520*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(15360*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(46080*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(15360*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(2304*Pi^2) + 
 (31*E^(I*p*(x - y))*h[-\[Alpha], -\[Beta], x]*h[-\[Rho], -\[Sigma], y]*
   p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/
  (28800*Pi^2) - (29*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(2304*Pi^2) + 
 (323*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(57600*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1920*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(3840*Pi^2) + 
 (19*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(3840*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(480*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 4]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(96*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1280*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(240*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(96*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*
   p[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(384*Pi^2) - 
 (E^(I*p*(x - y))*h[-\[Alpha], -\[Beta], x]*h[-\[Rho], -\[Sigma], y]*Log[p^2]*
   p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*p[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*
   p[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(192*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*
   p[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*
   p[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Beta]]*q[\[Alpha]]*\[Eta][\[Mu], \[Nu]])/
  (256*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Beta]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Nu]])/(576*Pi^2) + 
 (77*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Beta]]*q[\[Alpha]]*\[Eta][\[Mu], \[Nu]])/
  (57600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Beta]]*q[\[Alpha]]*\[Eta][\[Mu], \[Nu]])/
  (256*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Beta]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Nu]])/(57600*Pi^2) - 
 (41*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Beta]]*q[\[Alpha]]*\[Eta][\[Mu], \[Nu]])/
  (19200*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[q^2]*p[\[Beta]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*p[\[Beta]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Beta]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Nu]])/(1920*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Beta]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Nu]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Rho], z]*
   h[\[Beta], -\[Beta], y]*p[\[Rho]]*q[\[Alpha]]*\[Eta][\[Mu], \[Nu]])/
  (576*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[-\[Rho], -\[Alpha], z]*p[\[Rho]]*q[\[Alpha]]*\[Eta][\[Mu], \[Nu]])/
  (576*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Rho], z]*
   h[\[Beta], -\[Beta], y]*Log[q^2]*p[\[Rho]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[\[Beta], -\[Beta], y]*
   h[-\[Rho], -\[Alpha], z]*Log[q^2]*p[\[Rho]]*q[\[Alpha]]*
   \[Eta][\[Mu], \[Nu]])/(1536*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (14400*Pi^2) + (13*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(14400*Pi^2) - 
 (389*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (230400*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(768*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (512*Pi^2) - (31*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(240*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (512*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], z]*h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (120*Pi^2) - (121*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (460800*Pi^2) - (1921*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(460800*Pi^2) + 
 (73*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (51200*Pi^2) - (5*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(3072*Pi^2) - 
 (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (15360*Pi^2) + (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (320*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(320*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[0, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(384*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 0]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (3072*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 0]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (768*Pi^2) + (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(1920*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (768*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(768*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(768*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (2560*Pi^2) - (103*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(240*Pi^2) - 
 (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (2560*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (120*Pi^2) + (17*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(14400*Pi^2) + 
 (479*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (115200*Pi^2) + (11*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(57600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(1920*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (240*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(480*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (1920*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(240*Pi^2) + 
 (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (115200*Pi^2) + (17*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(14400*Pi^2) + 
 (37*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (19200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(1920*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (960*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(1920*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (1920*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(640*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (384*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(480*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (480*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(320*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (960*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(240*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[q^2]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(23040*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(1440*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(11520*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(11520*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(11520*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(2880*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(11520*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(23040*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(11520*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(2880*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(1440*Pi^2) - 
 (29*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (57600*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (576*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(57600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (512*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) + 
 (71*E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (7680*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[1, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (120*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (2560*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*(p + q)^2*FF[2, 1]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (240*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(240*Pi^2) + 
 (263*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (460800*Pi^2) - (77*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(460800*Pi^2) - 
 (77*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (460800*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[0, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (1536*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (15360*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(640*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (384*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(1280*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (480*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(1280*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (960*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(960*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (4800*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(28800*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (57600*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 1]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (1920*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*FF[1, 0]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (3840*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(960*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[1, 3]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(480*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (1280*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*FF[2, 2]*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(960*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*q^2*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (960*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(5760*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(46080*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(11520*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Rho], y]*
   h[\[Beta], -\[Beta], z]*p[\[Alpha]]*q[\[Rho]]*\[Eta][\[Mu], \[Nu]])/
  (576*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[-\[Rho], -\[Alpha], y]*p[\[Alpha]]*q[\[Rho]]*\[Eta][\[Mu], \[Nu]])/
  (576*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Rho], y]*
   h[\[Beta], -\[Beta], z]*Log[p^2]*p[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[\[Beta], -\[Beta], z]*
   h[-\[Rho], -\[Alpha], y]*Log[p^2]*p[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Nu]])/(1536*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Sigma]]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Mu], \[Nu]])/(768*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*Log[q^2]*p[\[Sigma]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Rho]]*\[Eta][\[Mu], \[Nu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Sigma], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(256*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(48*Pi^2) + 
 (743*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(115200*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(960*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(960*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(128*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(160*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(80*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(80*Pi^2) - 
 (9*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(640*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(240*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Sigma], z]*
   h[-\[Beta], -\[Rho], y]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(512*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(192*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*p[\[Rho]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(3840*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1152*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(2304*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*Log[q^2]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(192*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*Log[q^2]*p[\[Rho]]*q[\[Alpha]]*q[\[Beta]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(384*Pi^2) + 
 (151*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(230400*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(192*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(384*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(384*Pi^2) + 
 (31*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1280*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(20*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1280*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(40*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(40*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(24*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(24*Pi^2) + 
 (173*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(230400*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(96*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(96*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) + 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(192*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1536*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(768*Pi^2) - 
 (5*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(768*Pi^2) + 
 (33*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(40*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(256*Pi^2) + 
 (17*E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1280*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(80*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(80*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(96*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(96*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(5760*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(23040*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Beta]]*q[\[Rho]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(4608*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[-\[Beta], -\[Sigma], y]*p[\[Beta]]*q[\[Alpha]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Beta]]*q[\[Alpha]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], z]*
   h[-\[Beta], -\[Sigma], y]*Log[q^2]*p[\[Beta]]*q[\[Alpha]]*q[\[Rho]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[q^2]*p[\[Beta]]*q[\[Alpha]]*q[\[Rho]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(512*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(256*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(48*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(48*Pi^2) - 
 (107*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(115200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1920*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(960*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1920*Pi^2) + 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(960*Pi^2) - 
 (13*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(640*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(80*Pi^2) - 
 (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(160*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(640*Pi^2) + 
 (11*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(240*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 3]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(48*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(80*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(48*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(3840*Pi^2) + 
 (13*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(2304*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(768*Pi^2) + 
 (41*E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(19200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[0, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1920*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*FF[1, 0]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[1, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(1280*Pi^2) + 
 (19*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[2, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(240*Pi^2) - 
 (7*E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(480*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[3, 2]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(96*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*FF[4, 1]*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(96*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(384*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(256*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(960*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Beta]]*q[\[Rho]]*
   q[\[Sigma]]*\[Eta][\[Mu], \[Nu]])/(3840*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*\[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (576*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*\[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (576*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(57600*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*\[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (57600*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(57600*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*\[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]])/
  (57600*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(57600*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[p^2]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[p^2]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[q^2]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Rho]]*p[\[Sigma]]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(576*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Rho]]*p[\[Sigma]]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(576*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Rho]]*p[\[Sigma]]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(57600*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*Log[p^2]*p[\[Rho]]*p[\[Sigma]]*
   \[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*Log[p^2]*p[\[Rho]]*p[\[Sigma]]*
   \[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[p^2]*p[\[Rho]]*p[\[Sigma]]*
   \[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Sigma]]*q[\[Rho]]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(576*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*Log[q^2]*p[\[Sigma]]*q[\[Rho]]*
   \[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Rho]]*q[\[Sigma]]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(288*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*p[\[Rho]]*q[\[Sigma]]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(288*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Rho]]*q[\[Sigma]]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(576*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*Log[p^2]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]])/(768*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*Log[q^2]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]])/(768*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*Log[q^2]*p[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*q[\[Rho]]*q[\[Sigma]]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(576*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*q[\[Rho]]*q[\[Sigma]]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(576*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Rho]]*q[\[Sigma]]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]])/(57600*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Rho], y]*
   h[-\[Beta], -\[Sigma], z]*Log[q^2]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*Log[q^2]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[q^2]*q[\[Rho]]*q[\[Sigma]]*
   \[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Beta]]*p[\[Sigma]]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Mu], \[Nu]])/(288*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Beta]]*p[\[Sigma]]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Mu], \[Nu]])/(57600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*Log[p^2]*p[\[Beta]]*p[\[Sigma]]*
   \[Eta][\[Alpha], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(768*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[p^2]*p[\[Beta]]*p[\[Sigma]]*
   \[Eta][\[Alpha], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Sigma]]*q[\[Beta]]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Mu], \[Nu]])/(576*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*Log[q^2]*p[\[Sigma]]*q[\[Beta]]*
   \[Eta][\[Alpha], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Beta]]*q[\[Sigma]]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Mu], \[Nu]])/(576*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[p^2]*p[\[Beta]]*q[\[Sigma]]*
   \[Eta][\[Alpha], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*q[\[Beta]]*q[\[Sigma]]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Mu], \[Nu]])/(576*Pi^2) + 
 (77*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Beta]]*q[\[Sigma]]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Mu], \[Nu]])/(57600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*Log[q^2]*q[\[Beta]]*q[\[Sigma]]*
   \[Eta][\[Alpha], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[q^2]*q[\[Beta]]*q[\[Sigma]]*
   \[Eta][\[Alpha], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(1920*Pi^2) - 
 (41*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Beta]]*p[\[Rho]]*\[Eta][\[Alpha], \[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(19200*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[p^2]*p[\[Beta]]*p[\[Rho]]*
   \[Eta][\[Alpha], \[Sigma]]*\[Eta][\[Mu], \[Nu]])/(1280*Pi^2) - 
 (41*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Beta]]*q[\[Rho]]*\[Eta][\[Alpha], \[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(19200*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[q^2]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Alpha], \[Sigma]]*\[Eta][\[Mu], \[Nu]])/(1280*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Alpha]]*p[\[Sigma]]*\[Eta][\[Beta], \[Rho]]*
   \[Eta][\[Mu], \[Nu]])/(288*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Sigma]]*\[Eta][\[Beta], \[Rho]]*
   \[Eta][\[Mu], \[Nu]])/(57600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*Log[p^2]*p[\[Alpha]]*p[\[Sigma]]*
   \[Eta][\[Beta], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(768*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[p^2]*p[\[Alpha]]*p[\[Sigma]]*
   \[Eta][\[Beta], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*p[\[Sigma]]*q[\[Alpha]]*\[Eta][\[Beta], \[Rho]]*
   \[Eta][\[Mu], \[Nu]])/(576*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*Log[q^2]*p[\[Sigma]]*q[\[Alpha]]*
   \[Eta][\[Beta], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*q[\[Sigma]]*\[Eta][\[Beta], \[Rho]]*
   \[Eta][\[Mu], \[Nu]])/(576*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[p^2]*p[\[Alpha]]*q[\[Sigma]]*
   \[Eta][\[Beta], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*q[\[Alpha]]*q[\[Sigma]]*\[Eta][\[Beta], \[Rho]]*
   \[Eta][\[Mu], \[Nu]])/(576*Pi^2) + 
 (77*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Sigma]]*\[Eta][\[Beta], \[Rho]]*
   \[Eta][\[Mu], \[Nu]])/(57600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[-\[Rho], -\[Sigma], y]*Log[q^2]*q[\[Alpha]]*q[\[Sigma]]*
   \[Eta][\[Beta], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[q^2]*q[\[Alpha]]*q[\[Sigma]]*
   \[Eta][\[Beta], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(1920*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*\[Eta][\[Alpha], \[Sigma]]*
   \[Eta][\[Beta], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(57600*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*\[Eta][\[Alpha], \[Sigma]]*
   \[Eta][\[Beta], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(57600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[p^2]*\[Eta][\[Alpha], \[Sigma]]*
   \[Eta][\[Beta], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[q^2]*\[Eta][\[Alpha], \[Sigma]]*
   \[Eta][\[Beta], \[Rho]]*\[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (41*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Rho]]*\[Eta][\[Beta], \[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(19200*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[p^2]*p[\[Alpha]]*p[\[Rho]]*
   \[Eta][\[Beta], \[Sigma]]*\[Eta][\[Mu], \[Nu]])/(1280*Pi^2) - 
 (41*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Rho]]*\[Eta][\[Beta], \[Sigma]]*
   \[Eta][\[Mu], \[Nu]])/(19200*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[q^2]*q[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Beta], \[Sigma]]*\[Eta][\[Mu], \[Nu]])/(1280*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Beta], \[Sigma]]*\[Eta][\[Mu], \[Nu]])/(57600*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Beta], \[Sigma]]*\[Eta][\[Mu], \[Nu]])/(57600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[p^2]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Beta], \[Sigma]]*\[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[q^2]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Beta], \[Sigma]]*\[Eta][\[Mu], \[Nu]])/(7680*Pi^2) - 
 (41*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Rho]])/
  (38400*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Rho]])/(2560*Pi^2) - 
 (41*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Rho]])/
  (38400*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Rho]])/(2560*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*\[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Rho]])/
  (115200*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*p^4*
   h[-\[Beta], -\[Rho], y]*h[\[Nu], -\[Alpha], z]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Rho]])/(115200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Beta], -\[Rho], y]*
   h[\[Nu], -\[Alpha], z]*Log[p^2]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Rho]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Beta], -\[Rho], z]*
   h[\[Nu], -\[Alpha], y]*Log[q^2]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Rho]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*\[Eta][\[Nu], \[Alpha]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*\[Eta][\[Nu], \[Alpha]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*\[Eta][\[Nu], \[Alpha]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*\[Eta][\[Nu], \[Alpha]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*Log[p^2]*\[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[\[Beta], -\[Beta], y]*
   h[\[Mu], -\[Alpha], z]*Log[q^2]*\[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[\[Beta], -\[Beta], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*\[Eta][\[Nu], \[Alpha]])/
  (3072*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*
   h[\[Beta], -\[Beta], y]*h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Beta]]*p[\[Mu]]*\[Eta][\[Nu], \[Alpha]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Beta]]*p[\[Mu]]*\[Eta][\[Nu], \[Alpha]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Beta]]*p[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(57600*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Beta]]*p[\[Mu]]*\[Eta][\[Nu], \[Alpha]])/
  (6400*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Beta]]*p[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(6400*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Beta]]*p[\[Mu]]*\[Eta][\[Nu], \[Alpha]])/
  (6400*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[p^2]*p[\[Beta]]*p[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[p^2]*p[\[Beta]]*p[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[p^2]*p[\[Beta]]*p[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(5120*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*p[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*p[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Beta]]*p[\[Rho]]*\[Eta][\[Nu], \[Alpha]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Beta]]*p[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(1152*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Beta]]*p[\[Rho]]*\[Eta][\[Nu], \[Alpha]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Beta]]*p[\[Rho]]*\[Eta][\[Nu], \[Alpha]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Beta]]*p[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[p^2]*p[\[Beta]]*p[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[p^2]*p[\[Beta]]*p[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*Log[p^2]*p[\[Beta]]*p[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*Log[(p + q)^2]*p[\[Beta]]*p[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Beta]]*\[Eta][\[Nu], \[Alpha]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(57600*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Beta]]*\[Eta][\[Nu], \[Alpha]])/
  (1152*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(6400*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Mu]]*q[\[Beta]]*\[Eta][\[Nu], \[Alpha]])/
  (6400*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[p^2]*p[\[Mu]]*q[\[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*p[\[Mu]]*q[\[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Mu]]*q[\[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(5120*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Rho]]*q[\[Beta]]*\[Eta][\[Nu], \[Alpha]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Rho]]*q[\[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Rho]]*q[\[Beta]]*\[Eta][\[Nu], \[Alpha]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*Log[q^2]*p[\[Rho]]*q[\[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Rho]]*q[\[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Rho]]*q[\[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*p[\[Beta]]*q[\[Mu]]*\[Eta][\[Nu], \[Alpha]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Beta]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(57600*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Beta]]*q[\[Mu]]*\[Eta][\[Nu], \[Alpha]])/
  (6400*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Beta]]*q[\[Mu]]*\[Eta][\[Nu], \[Alpha]])/
  (1152*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Beta]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(6400*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[p^2]*p[\[Beta]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], z]*
   h[-\[Beta], -\[Rho], y]*Log[q^2]*p[\[Beta]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Beta]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(5120*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Beta]]*q[\[Mu]]*\[Eta][\[Nu], \[Alpha]])/
  (57600*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*q^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Beta]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(6400*Pi^2) + 
 (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Beta]]*q[\[Mu]]*\[Eta][\[Nu], \[Alpha]])/
  (6400*Pi^2) + (3*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*q[\[Beta]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(6400*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*q[\[Beta]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(5120*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*q[\[Beta]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*q[\[Beta]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*q[\[Beta]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Alpha]])/(5120*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Beta]]*q[\[Rho]]*\[Eta][\[Nu], \[Alpha]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(576*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Beta]]*q[\[Rho]]*\[Eta][\[Nu], \[Alpha]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*p[\[Beta]]*q[\[Rho]]*\[Eta][\[Nu], \[Alpha]])/
  (576*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Rho], z]*h[\[Mu], -\[Beta], y]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Beta]]*q[\[Rho]]*\[Eta][\[Nu], \[Alpha]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Mu], -\[Rho], z]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[p^2]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*Log[p^2]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[q^2]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*Log[q^2]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(1536*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(1536*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Rho], z]*
   h[\[Mu], -\[Beta], y]*Log[(p + q)^2]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*Log[(p + q)^2]*p[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Beta]]*q[\[Rho]]*\[Eta][\[Nu], \[Alpha]])/
  (115200*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*q[\[Beta]]*q[\[Rho]]*\[Eta][\[Nu], \[Alpha]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*q[\[Beta]]*q[\[Rho]]*\[Eta][\[Nu], \[Alpha]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Rho], y]*h[\[Mu], -\[Beta], z]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[q^2]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(15360*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[q^2]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*Log[q^2]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Rho], y]*
   h[\[Mu], -\[Beta], z]*Log[(p + q)^2]*q[\[Beta]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(3072*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*\[Eta][\[Beta], \[Rho]]*\[Eta][\[Nu], \[Alpha]])/
  (115200*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*p^4*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*\[Eta][\[Beta], \[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(115200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[p^2]*\[Eta][\[Beta], \[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[q^2]*\[Eta][\[Beta], \[Rho]]*
   \[Eta][\[Nu], \[Alpha]])/(15360*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*\[Eta][\[Mu], \[Beta]]*\[Eta][\[Nu], \[Alpha]])/
  (57600*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*\[Eta][\[Mu], \[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(57600*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*\[Eta][\[Mu], \[Beta]]*\[Eta][\[Nu], \[Alpha]])/
  (57600*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*p^4*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*\[Eta][\[Mu], \[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(57600*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*\[Eta][\[Mu], \[Beta]]*\[Eta][\[Nu], \[Alpha]])/
  (57600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[p^2]*\[Eta][\[Mu], \[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*\[Eta][\[Mu], \[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*\[Eta][\[Mu], \[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*\[Eta][\[Mu], \[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*\[Eta][\[Mu], \[Beta]]*
   \[Eta][\[Nu], \[Alpha]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*\[Eta][\[Nu], \[Beta]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(57600*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Alpha]]*p[\[Mu]]*\[Eta][\[Nu], \[Beta]])/
  (57600*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*p^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(57600*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*p[\[Mu]]*\[Eta][\[Nu], \[Beta]])/
  (57600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*p[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*p[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Rho]]*\[Eta][\[Nu], \[Beta]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*p[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(1152*Pi^2) + 
 (77*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Rho]]*\[Eta][\[Nu], \[Beta]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(1152*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[p^2]*p[\[Alpha]]*p[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[p^2]*p[\[Alpha]]*p[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*p[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*\[Eta][\[Nu], \[Beta]])/
  (57600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*\[Eta][\[Nu], \[Beta]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Mu]]*q[\[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(57600*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Mu]]*q[\[Alpha]]*\[Eta][\[Nu], \[Beta]])/
  (57600*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*p[\[Mu]]*q[\[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Mu]]*q[\[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Rho]]*q[\[Alpha]]*\[Eta][\[Nu], \[Beta]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Rho]]*q[\[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*p[\[Rho]]*q[\[Alpha]]*\[Eta][\[Nu], \[Beta]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Mu], -\[Rho], y]*Log[q^2]*p[\[Rho]]*q[\[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Rho]]*q[\[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Rho]]*q[\[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*p[\[Alpha]]*q[\[Mu]]*\[Eta][\[Nu], \[Beta]])/
  (57600*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*p[\[Alpha]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(57600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Mu]]*\[Eta][\[Nu], \[Beta]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*p[\[Alpha]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(57600*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Mu]]*\[Eta][\[Nu], \[Beta]])/
  (1152*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], \[Rho], y]*h[-\[Beta], -\[Rho], z]*q[\[Alpha]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(57600*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Mu]]*\[Eta][\[Nu], \[Beta]])/
  (57600*Pi^2) - (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*q[\[Alpha]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(57600*Pi^2) - 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*q[\[Alpha]]*q[\[Mu]]*\[Eta][\[Nu], \[Beta]])/
  (57600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[q^2]*q[\[Alpha]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*q[\[Alpha]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Mu]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*p[\[Alpha]]*q[\[Rho]]*\[Eta][\[Nu], \[Beta]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*p[\[Alpha]]*q[\[Rho]]*\[Eta][\[Nu], \[Beta]])/
  (1152*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[\[Mu], -\[Rho], z]*Log[p^2]*p[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*p[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) + 
 (77*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Rho]]*\[Eta][\[Nu], \[Beta]])/
  (115200*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], z]*h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Rho]]*\[Eta][\[Nu], \[Beta]])/
  (1152*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*q[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(1152*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[q^2]*q[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(3840*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[q^2]*q[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[(p + q)^2]*q[\[Alpha]]*q[\[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(3072*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*\[Eta][\[Alpha], \[Rho]]*\[Eta][\[Nu], \[Beta]])/
  (115200*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*p^4*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(115200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[p^2]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[q^2]*\[Eta][\[Alpha], \[Rho]]*
   \[Eta][\[Nu], \[Beta]])/(15360*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*\[Eta][\[Mu], \[Alpha]]*\[Eta][\[Nu], \[Beta]])/
  (57600*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*
   h[-\[Alpha], -\[Beta], z]*h[\[Rho], -\[Rho], y]*\[Eta][\[Mu], \[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(57600*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*\[Eta][\[Mu], \[Alpha]]*\[Eta][\[Nu], \[Beta]])/
  (57600*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*p^4*
   h[-\[Alpha], -\[Beta], y]*h[\[Rho], -\[Rho], z]*\[Eta][\[Mu], \[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(57600*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*\[Eta][\[Mu], \[Alpha]]*\[Eta][\[Nu], \[Beta]])/
  (57600*Pi^2) - (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[p^2]*\[Eta][\[Mu], \[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[q^2]*\[Eta][\[Mu], \[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], \[Rho], y]*
   h[-\[Beta], -\[Rho], z]*Log[(p + q)^2]*\[Eta][\[Mu], \[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], -\[Beta], z]*
   h[\[Rho], -\[Rho], y]*Log[(p + q)^2]*\[Eta][\[Mu], \[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*(p + q)^4*h[-\[Alpha], -\[Beta], y]*
   h[\[Rho], -\[Rho], z]*Log[(p + q)^2]*\[Eta][\[Mu], \[Alpha]]*
   \[Eta][\[Nu], \[Beta]])/(7680*Pi^2) - 
 (41*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Nu], \[Rho]])/
  (38400*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Nu], \[Rho]])/(2560*Pi^2) - 
 (41*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Nu], \[Rho]])/
  (38400*Pi^2) + (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Nu], \[Rho]])/(2560*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*\[Eta][\[Alpha], \[Beta]]*\[Eta][\[Nu], \[Rho]])/
  (115200*Pi^2) + (23*E^(I*p*(x - y) + I*q*(x - z))*p^4*
   h[-\[Beta], -\[Rho], y]*h[\[Mu], -\[Alpha], z]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Nu], \[Rho]])/(115200*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Beta], -\[Rho], y]*
   h[\[Mu], -\[Alpha], z]*Log[p^2]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Nu], \[Rho]])/(15360*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Beta], -\[Rho], z]*
   h[\[Mu], -\[Alpha], y]*Log[q^2]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Nu], \[Rho]])/(15360*Pi^2) - 
 (41*E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*p[\[Alpha]]*p[\[Beta]]*\[Eta][\[Mu], \[Nu]]*
   \[Eta][\[Rho], \[Sigma]])/(19200*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*p^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[p^2]*p[\[Alpha]]*p[\[Beta]]*
   \[Eta][\[Mu], \[Nu]]*\[Eta][\[Rho], \[Sigma]])/(1280*Pi^2) - 
 (41*E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*q[\[Alpha]]*q[\[Beta]]*\[Eta][\[Mu], \[Nu]]*
   \[Eta][\[Rho], \[Sigma]])/(19200*Pi^2) + 
 (E^(I*p*(x - y) + I*q*(x - z))*q^2*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[q^2]*q[\[Alpha]]*q[\[Beta]]*
   \[Eta][\[Mu], \[Nu]]*\[Eta][\[Rho], \[Sigma]])/(1280*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*\[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]]*
   \[Eta][\[Rho], \[Sigma]])/(57600*Pi^2) + 
 (23*E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*\[Eta][\[Alpha], \[Beta]]*\[Eta][\[Mu], \[Nu]]*
   \[Eta][\[Rho], \[Sigma]])/(57600*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*p^4*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[p^2]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]]*\[Eta][\[Rho], \[Sigma]])/(7680*Pi^2) - 
 (E^(I*p*(x - y) + I*q*(x - z))*q^4*h[-\[Alpha], -\[Beta], y]*
   h[-\[Rho], -\[Sigma], z]*Log[q^2]*\[Eta][\[Alpha], \[Beta]]*
   \[Eta][\[Mu], \[Nu]]*\[Eta][\[Rho], \[Sigma]])/(7680*Pi^2)

